Time correlations in atmospheric quantum channels

Efficient transfer of quantum information between remote parties is a crucial challenge for quantum communication over atmospheric channels. Random fluctuations of the channel transmittance are a major disturbing factor for its practical implementation. We study correlations between channel transmittances at different moments of time and focus on two transmission protocols. The first is related to the robustness of both discrete- and continuous-variable entanglement between time-separated light pulses, showing a possibility to enlarge the effective dimension of the Hilbert space. The second addresses a selection of high-transmittance events by testing them with bright classical pulses followed by quantum light. Our results show a high capacity of the time-coherence resource for encoding and transferring quantum states of light in atmospheric channels.

==> anc/README.md <==
The datasets are located in the `data/{channel_name}` folders.
There are two type extensions `*.raw.csv` and `*.csv`.
These are the simulated raw data and the processed data in a more convenient format.
Each file name in the folder corresponds to a different aperture radius.
For example, the file `strong_0_02.csv` is the data for the aperture radius equal `0.02` m.
The first row in the file contains the names of the columns with the `wind-driven shift` values (in metres).

To run the code, ensure that you have [Python 3.10+](https://realpython.com/installing-python/#how-to-install-python-on-linux) installed.
Create a [virtual environment](https://packaging.python.org/en/latest/tutorials/installing-packages/#creating-and-using-virtual-environments), [install the required packages](https://packaging.python.org/en/latest/tutorials/installing-packages/#use-pip-for-installing) from the `requirements.txt` file:
```
python3 -m venv venv
source venv/bin/activate
python3 -m pip install -r requirements.txt
```

Install the `cupy` package of the appropriate version to the installed `cuda` library.
You can check the version of your `cuda` library with the command `nvidia-smi`.
E.g. for the `CUDA Version: 12.3` run `pip install cupy-cuda12x`.

Then start the simulation with the command:
```
python simulation.py
```


==> anc/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f20fe160-dd06-4020-b0f1-dbd05133b5d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d6ced0aa-cca9-488e-9565-a3543af0ca3d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import myaqc\n",
    "\n",
    "from src import utils\n",
    "\n",
    "from src.cond_pdt import ConditionalPDTPlot\n",
    "from src.correlations import SpatialCoherencePlot, get_correlations\n",
    "from src.entanglement import GaussianEntanglementPlot, WitnessCoherenceCalculator, WitnessCoherencePlot\n",
    "from src.bell import BellCalculator, BellPlot, BellPlotTime\n",
    "from src.nonclassicality import NonclassicalityPlot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2a659280-0b15-45de-9114-86cf862502d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEiCAYAAAD9DXUdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAACLyklEQVR4nOydd3xN5//A3+fem+Rmb2KELBE7Zu3EXkUHSkspHWZLfdsapbSlFK3axU+pTpSapahQW8VeEVlGEtl73HF+f1wukXmTm+m8X6+8OM95zvN8zsnN/Zzn83yGIIqiiISEhISExCNk5S2AhISEhETFQlIMEhISEhI5kBSDhISEhEQOJMUgISEhIZEDSTFISEhISORAUgwSEhISEjmQFIOEhISERA4kxSAhISEhkQNJMUhISEhI5EBR3gLkxZw5c/jzzz+xs7PTtzk4OLB9+/byE0pCQkLiOaFCKgaApUuX4u/vX95iSEhISDx3VFjFUBK0Wi0PHjzA2toaQRDKWxwJCQmJckcURVJSUqhZsyYyWcG7CFVSMTx48ABXV9fyFkNCQkKiwnH37l1q165dYJ8Kqxg2bNjAnDlzUKlUeHl5MXv2bDw9PfPsm5WVRVZWlv74ccLYu3fvYmNjUybySkhUJJydnYmJiSlvMSQqEMnJybi6umJtbV1o3xIrhsTERKKjo0lISMDBwYHq1atja2tbojHr1KmDra0tGzZsQCaT8fnnn9OyZUuuXbtGrVq1cvX/6quvmDt3bq52GxsbSTFIPJcIgiB99iXypCjmdaE49RiSkpJYsmQJ27Zt49atW8CTt3RBEGjUqBGDBg1i6tSpWFpaGjp8LjQaDbVq1WLMmDHMmzcv1/lnVwyPNWNSUpL0xyHxXKJUKsnMzCxvMSQqEMnJydja2hbpe9HgFcOpU6d488038ff3Z9asWXh6emJnZ4eJiQkqlYr4+HiCg4M5dOgQrVq14vfff6dp06bFvhkAuVyOm5sbd+7cyfO8mZkZZmZmJZpDQkJCQkKHQYohNjaWOXPmEBAQkKdJ5zFt27Zl+PDhhISEMGHCBLZu3YqVlVWR5/nggw/47rvvcrQ9ePCAzp07GyKuhISEhEQxMEgx2NnZsXfvXhSKol3m4eHBrl27CnWNepZdu3bRrVs3BgwYAMD69euJiYlh9OjRBo1TEKIoolar0Wg0RhtTonIhl8tRKBSSS7OExDMYpBiKqhCevcbQP7x58+axdOlSvvnmG7KzszEzM+PQoUP4+PgYPH9eZGdnExkZSXp6ulHGk6i8WFhYUKNGDUxNTctbFAmJCkOxNp8LQqvVcunSJVJSUgDYvHkz69atM+YUhVLQJotWq+X27dvI5XKcnZ0xNTWV3hifQ0RRJDs7m5iYGDQaDfXq1TN4ZVuRkTafJZ6lVDefC6Nv374oFAqcnZ0BuHLlirGnKBHZ2dlotVpcXV2xsLAob3EkyhFzc3NMTEwIDw8nOzsbpVJZ3iJVaLRqLTKFTnlmpajYM/EU2WlqXt3YCVMrEwDuHH7A9e3h1O1UnaZDPcpTXIkSYHTF4OzszObNm/XHFU0xPKYqvR1KFB/pc1A4t/bd5b91Qbj7u9D+g0YAmFopiA1KRp2pITtNrVcMMTeTiDj5EOuaOV+6rv8Zjme3mphZm5S5/BKGY3TFUK9ePQ4fPoyXlxeCILBr1y6aNGli7GkkJCRKEVEU9SZWUS2SGJZK1MV4/XlBEOjzTRtkcgGl7ZP9mXq9a2FTywK7Ok+8EBPDUzky9yInv73G8J3dUdpJ+zkVHaMrhtWrV3PkyBH9cUREBDNnzjT2NBISEqVAQlgKxxdfpfFgd9z9XADw6FoDQS7g1tklR9867aohilo0iXdQxceDIOBQtxmOnnVz9FNlqHHwtMbezUpSCpUEoyuGhQsX8uabb+qPAwICjD2FhIREKXHl91AiTjxEla7RKwZTKxPq98uZlFIVFUhG4Eqyg3chZifr2x3eu4PcWpegTZsWjWBmi7OPHUO3dCErVaXvp1VrSbqbhr174Xl7JMoeoysGf39/IiIi9MeHDh2S6ipISFRgNCotchPdXkubsT5kJmbTZmzeruGiOpO0f2eRcX458MihUWGOzLI6iCIyi+r6vqkBn5AdegCL1lMwbz4epY3OvCSKIkfnXyZo/z0Grm6PSzOHUr0/CcMxmmLo0KEDJ06cwM/PD3d3d33upIiICL788ktjTfPck5mZyccff8zFixeRyWSoVCpmzpxJ3759S3Xep23OElWD1IcZ/LvwCko7U7rM8gVAaWtKz69a5XtNxvllZJxfBoCZzxDMm49HUaM1giznV4koalFHByJmxpP27yzS/1uGld98zBqNQJOtJel+mu7fu2mSYqiAGE0xnDhxAoAVK1bQr18/fftPP/1krClKDVEUyczMKryjkVEqzQz+sp06dSoymYxjx44BMHfuXAIDA3Moho0bN7Jx48YCx/ntt99wcXHJ1a7VahkzZgzbtm2jR48e/Pzzz+zYsYOJEydiYWHBjz/+SNeuXQ2SWaJiknwvnZB/IpEpBFq97Y11jcLdt81bTUGTcAfTegMx88z/ZUQQZNiPukDWzS2kn/oSTUIwKfvfIfP6z1j3XEO/pS/w8FoitVo5GfOWJIyE0QPcUlNTOXjwoD7Abffu3WzdutWYUxRKQYEcmZmZhIaG4u7urvdbz8jIxN//lTKVESAgYDvm5ob5ztepU4cRI0bos8w+ePAAgJo1axpFpj///JNTp04xduxYTp06xd69e9m/fz9bt26ladOmTJgwgd9++63KrB7y+jxUBfIKcMtMyiY2KInarZ31bRd+DMa1rTNO3iVLlV8QokZFxvnvSDv5BagzEcxssXl5O6a1Oz7poxVBKFpKaIniYUiAm9GduF988UWOHj1KaGgooaGhxMfHF36RRJEZNmwY8+fPp1WrVixbtgxra2ujKQWAoKAgZsyYgbu7O0OHDuXy5ctMmzaNrl274uTkRLt27aQCMJUAOXKy055s9ibdTWNjzwP89eFZVBlqfXvzN70KVQrqh5dIPfYpoia7WLIIchMs2vwPh1GBKGq8gGBiicLhyR5G2sMMdr53kht/RhQwikRZYvTNZy8vL5YuXao/vn37trGnMDpKpRkBAdvLZV5DWbhwIcOHD2ft2rXMmDGDlStXcvny5Rxpx0tiSmratCk//vgjb731FrNnz6Z27dqcO3eOS5cuIZfL+euvv3j//fcNllui7Lh3NoYv6m/g6PzL9JjXEgCb2haY25tiZmtKalSGQd5AqQGfoIo4AqIWK7/5xZZLbueJ3dDDaJLDkFk8MSHd3h/O/f9iiQ9JwbtvbRRm8mLPIWEcjK4YevbsyQ8//KAvw1keuZIMRRAEg0065cHx48fx8fGhSZMmLF++nB49ejBw4EASExOpXv2JN8ioUaMYNWpUsebo3bs3Bw8epFatWjRv3pxt27Zx9+5d3njjDVJTU1m5cqUULVzBiboUj5lMSdC+e3rFIAgCg37yw8LRsH2t7PDDOqUgN8Xc990SyybITVDY19MfZ17/hdqZ82j80iqajmwhKYUKgtEVw8aNGzEzM8POzg6ouCkxKiOLFi3ijTfeYMiQIQAEBgbSvn37HErBGCxZsoQlS5boj52cnLh69apR55AoPVq9U5/Ok5qTlp6Wo93SyfCXn7TjupK55s3eRW7rZgzx9IgaFemnFyAmB9PIYQhWpjuBtkadQ6J4GF0xODk58eOPP+qPL1y4YOwpnlt69+7NggULWLVqFYIg4OXlxc6dO8tbLIkKiBYtgqxkG7mqqPOoI8+A3BSLFz42kmRPEOQm2A09TNKfg1E/OEXi1r7YvvInaos2KO3MkMmljejywuiKoVmzZhw5ckRvStq9ezfNmzc39jTPJePGjWPcuHHlLYbEc0LGhTUAmNUfpAtgKwVkFs7YDdpL0s5BqML/4eznK7l2NYHO03xpMLBu4QNIlApGVwyLFy/OUVAnIiKC2bNnG3saCQmJfAg7FsWrLmO4vf8e9XrXLtYY2ox4sm5tAcDc9z1jipcLwdQS25d3kLzzNbihRp0JoYeCJcVQjki5kiQkqhjR1xJpb9+TBxfiiq0YxKwETN37oE19gKLGC0aWMDeCQonNgN/wSeuHpdUi6g3qBnQr9Xkl8sbo7iVPKwVAypMkIVHG1G7txP6YLdTtmNsduajI7TyxHfgbdq8fLbOgM8HEHIfBW/EZ9QaWHeeUyZwSeVMixbB06VKcnJxwcnKidevWvP322yxfvpyjR4+SmJhoJBElJCQMoVYrJw7G/oFbp5LvC5R1JLLM3BHz5uMQBAGtRiTpXlrhF0kYnRKZkpYsWcKcOXNwcHAgLCyMK1eusGbNGm7fvo1Go6FWrVo0a9aMpk2b6lM4SEhIVGxUUYEIplYoHLzLTYaE0BT2TT6FKjmOYZvcMKvTrtxkeR4pkWJo0aIFEydOzNWenZ3N9evXuXLlCpcvX+b8+fMlmUZCQsIAVBlqzGWWqDLUmJgb/iee9u+nqMIPY9VzNeZNR5eChIVjXcOCzPhENFkid3/9HM+pfyIoDM8UIFE8SqQY+vXrx9WrV2ncuHGOdlNTU3x9ffH19S3J8BISEsUgcMNtvqy/gVPfXafztKYGXStmp6G69y8AJrXK7y1doZTz4vIX0B7tikJ1j4zz35VKLIVE3pRoj2H16tX06NGDyZMns2/fPn2mTwkJicpJ9r1joMlGZl0HuUPexXrKiuq+dbHv8QUA6acXok2LLld5nidKpBgSExPp27cvp06dYsiQIbi6uuLo6Ii/v3+eJiYJCYnSp804H/53YygdP2pi8LWqsIMAmLr3qBApsM0aDEXh0or0JBPSTswtb3GeG0pkSpo0aRIffvghoCt2ExISwtWrV7ly5YqUI0lCopwQZAIiYrFSSmQ/VgxuPY0tVrHQquH40ZncPZ9Jb+3/sGgTitzOvbzFqvKUaMXwWCmAzq3N09OTgQMH8umnn/L777+XWDiJ8iE7O5tp06ahUCgICwvLdW7u3Lm0bduWdu3a0bFjR/77778ijRsSEsKrr75Kly5daNSoEW3bti3ytRKljyY5Ak18EAhyTOp2KW9xAHS1qM3sEUUZDyN9SD/3TXmL9Fwg5U+WyEFYWBh+fn5ERkai0WhynZ8+fTrbtm3j4MGDnDp1iokTJ9KzZ08ePnxY4LgxMTF069aNDz74gCNHjnDp0iUsLCwIDg4urVt5bgk/Hk3/aiMIORJp0HWqe8cBUFRvgcys9Cq6GUr7KY147XtHGr/RHMv2s8pbnOcCSTFI5CA1NZXNmzfz1ltv5Tqn1WpZs2YNo0ePxtpaV+hl6NChmJmZ8f333xc47sKFC2nXrh2dO3cGQKFQsHbtWv2xhPGIvBiHv+OL3P8v1qDrTD36YvPyH1i0m15KkhUPR08bnNp0wqrzPGSW1cpbnOcCSTFUMjIzM3n//ffp3Lkz/v7+dOjQgX379hlt/MaNG+Pl5ZXnudjYWNLT03PVf3BxceHYsWMFjrt9+/ZcSsDLy6vAsqRqtZpp06bRpEkT/Pz8aN26tb464LZt2/D19UUQBPbs2UP//v1xd3dn3rx5JCUlMWbMGFq0aEGvXr1ISEgowp1XHWo0d+Sf2J3Ubu1UeOenkCntMPN8ETPPfqUkWclRZagRRREjl6qXeAajJNFLTk7m7t27NGrUyBjDlRtpam2R+pnKBEzyyHWv1opkaYv2gbVUFE8nT506FZlMpv8injt3LoGBgfTt21ffpySlPQvC2dkZS0tLIiKe1OYVRZHIyMhcheefJi0tjdDQUDQaDW+88QZhYWFYWVkxefJk+vTpk+91s2fP5uDBg5w+fRpLS0uOHz/OgAEDmDx5MoMGDcLJyYkuXboQFBTE7t27CQoKwsfHh8jISJYvX45SqaRTp04sW7aMzz77zKB7rczU7VCdvTG/8If/hvIWxaic/O4a17YG4//qn9Tu0s4oFeUk8sYoimHmzJmsWrWKK1eu0LBhQ2MMWS54bL9TpH5fNXdmdD27XO377qfyzqmoIo0RPaRe4Z3yYPfu3YwYMUJ//M477+TqU5LSngUhCAITJ05k7dq1jBgxglq1arF69Wri4+OxsbHJ97rHebNmzZrFkSNHaNasGYcPH6ZXr1789ddf9OjRI9c1GRkZfPvtt6xYsQJLS0sAOnbsmGe96ccV7by9vXFycsLFxQULCwsA2rdvLxWLKgLZ946jCjuIqXvvcg1sK4iM+Cyy0yD0rAmODmtRNnunQrjUVkVKbErKzMzk559/platWqxfv94YMuVgxYoVCIIgpe9+xLBhw5g/fz6tWrVi2bJlWFtbF2iOMTbz5s1j3LhxvPbaa3Tq1IkHDx4wbNgw7O3t871GLtfV8e3fvz/NmjUDoFu3bnTt2pXvvvsuz2uCg4PJzMzMZdaaM2dOrr41atTQ/9/CwiLHsaWlJUlJSUW+v6qAVq1FLijQFnEFDJB9exfppxeQef3nUpSsZDR/04sXv22Mb+vf0cRcQf3wYnmLVGUp8Yph27ZtWFpasmbNGkaOHMnChQsxMTExhmw8ePCARYsWGWWsohDyimeR+pnmUzKxby2rIo9RXBYuXMjw4cNZu3YtM2bMYOXKlVy+fBkzsyd5ZErLlAS6L/mPPvqIjz76SN/24osv0qRJ/sFUzs7OmJmZUatWrRztdevW5eTJkwbLkJdMBR0/b/boM6tu8rXPz5xcep2O/2tc+AWAKkrnNmxSs+LWXHbwtMHB04bk1AFk3dxC5pWNmFSXqkOWBiVeMaxfv57Ro0fTp08fLC0t2b59uzHkAnQBdDNmzDDaeIVhqZAV6Sev/QUAhUwo8hjF4fjx48TGxtKkSROWL1/OL7/8QlBQUK4U56NGjSIgIKDAn+IoBYDLly8THx+vP1apVJw+fZpBgwble41cLqdDhw5ERuZ0n4yOjqZOnTp5XuPl5YVSqSQkJCRH++LFi0lPTy+W7BJ5I2rVqKN15jaFS6tylqZwlI1HIoqQef03RHX+e1sSxadEiuH27ducOHGCt99+G0EQGDVqFOvWrTOKYLt378bExIRevXoZZbyqwKJFi/jnn3/0x4GBgbRv3z6Xl1BpsnbtWlasWKE//vLLL2ndujW9e/fWt02fPj2XB9Inn3zCzp079RvX169f5++//2bChAl5zmNubs6UKVNYvXq1XhHs37+fHTt26PcPJPKm9Xv1mXFrFG0nNihSf03cDVCnI5jaIC/HVNtF5dYZd/7ev5TY+85k3d5Z3uJUSUpkSlq/fj09evTA1dUVgNGjRzNv3jxCQ0Nxdy9+2HpaWhozZ87kwIEDZGVllUTEKkXv3r1ZsGABq1atQhAEvLy82LnTuH8Y2dnZ9OzZU78KGTp0KK6urmzduhWAF154gfnz57N3715MTExo2bIl27ZtyzFGVlZWrrf6nj17smzZMgYOHIiVlRVqtZpNmzbx4osv5ivL559/jkajoU2bNjg6OmJra8tvv/0G6JTEtGnTAF2VwO3btzN06FCioqJYsGABpqamREVFsXHjRhITExk6dKj+2qqOwkxOljYDhVJeeGdAFXlOd51LSwSh4nuwP7yWRFJ8TcJC/KlxdRPKBq+Vt0hVDkEspgFWrVbj6urKqlWrePnll/Xtffr0oWXLlnz55ZfFFurDDz/Ey8uL8ePHExYWhru7O0eOHMm3TGhWVlYOBZKcnIyrqytJSUm5vGUyMzP1ikupVBZbRomqQVX9PCiVygJdiJ8m5e9xZF7egHmbj7DqXPy/27Li4bUEov4Lpro4B5vmL2HeLLdnnkRukpOTsbW1zfN78VmK/Xqwa9cuAAYMGJCjfcyYMfzwww9otUX3iHiawMBAzpw5w9ixY4t8zVdffYWtra3+5/EKRkLieSTi1EN6OQ0m/ETR0lSrY28AYFKjdWmKZTSqNbKn6cjWVB+1V1IKpUSxTUkKhYI1a9bk8gB56aWXuHHjBtHR0TncBovK3r17ycjIoGvXrgD6t57JkydjZ2fH+vXrc7kwTp8+PUdCv8crBgmJ55F7Z2Po6TyIe2diqNuh8P0nu2H/oIm/hcyqVqF9JZ4Pim1KKiuKYkp6loKWTFXVdCBRPKri5yHkSCQzR33OvB9m4dG17GJcypqwf6O4sf02rfvfwuGFF5FZFs/T7nmhTExJEhISFROPLjXYEf1DlVYKABc2BhMSEM/1zX+TdeuP8hanSlGhFcPkyZMZOnRorv9LSEgYh/Qzi0neO5LsiIDyFsVgmgx1p1GPZGrW/o/MW9sKv0CiyBglV1Jp8TiTpoSEROmQHfoXqnvHK0zFNkPw6lEL97Zdif/+bdT3H6BJjURuZfi+pkRujKoYQkND2b9/PzExMTg7O9O7d+8SxTNISEgYzsnvrrHI51dOfneN9h/kn/FYFEXUDy8DoKjWrKzEMypy61ooXFqjjjpH9p29mDd7u7xFqhIYzZT0/fff88Ybb3Dz5k1UKhU3b97kjTfeYO3atcaaQkJCogiIWpAJMijErUSbFIaYnQxyU+QO9ctGuFIg3fJVblwbSNbt3eUtSpXBaCuG8PDwPBOiffLJJ8aaQkJCogi0fsebl2Z14/7bdwvsp455tFpwbIggN07iy7JGk61h72IvVOkeOLt8ju2AVARTq/IWq9JjtBVDampqriyWWq2W1NRUY00hISFRBEytTEhRJ2JqVfCX/WMzkty5aVmIVSrITeV49axNTbcbyMjUZ4mVKBlGWzH06tULHx8fPDw8sLa2Jjk5mbCwML755htjTSFRBsyZM4c///wTOzs7fZuDg0OhWXNDQkL46KOPiI+P5+HDh1hbW7NixQpatar42TqfV/QrhmqVVzEAdJntizpaRG77DjJzx/IWp0pgNMXQr18//P39OX36tH7zuW3btvrqWxKVh6VLlxY5mBAgJiaGbt26sWnTJjp37oxaraZnz54EBwdLiqEcuHc2hi6OA7j/Xyy1WuVf91lUZ4IgR1GJVwygqyxo4tKivMWoUpRIMSxdulSfLM/d3Z1mzZrRrFkzmjZtSrNmzSSl8JywcOFC2rVrp0+1rVAoWLt2rZQeu5wI+zeaF6u9QcSJ6AIVg92g3XrlUBEQU1PBwgJBJntyHB0F7h76toLITleTGJqCc0M7qeRnCSnRHsOSJUuYM2cOy5Yt4+WXXyYtLY01a9bQo0cPHB0dqVOnDv3792fmzJnGkve5JzMzk/fff5/OnTvj7+9Phw4d2LdvX7nKtH379lz1F7y8vAosOapWq5k2bRpNmjTBz8+P1q1b6+NWtm3bhq+vL4IgsGfPHvr374+7uzvz5s0jKSmJMWPG0KJFC3r16kVCQkJp3lqlpHojO84mHsG5oV2hfQWFstw3nkVRRFy2FKZ8AGGhT05cvABfzYc5sxGvXStwjNigJDb472XXOwdI/feL0hX4OaBEK4YWLVowceLEXO3Z2dlcv36dK1eucPnyZc6fP1+SacoMsTi1HxQKhEeJBEWNBtRqEAQEU9MCxxWeKsVpCFOnTkUmk3Hs2DEA5s6dS2BgIH379tX3KWlpzw0bNjBnzhxUKhVeXl7Mnj0bT8+8S5ampaURGhqKRqPhjTfeICwsDCsrKyZPnkyfPn3ynX/27NkcPHiQ06dPY2lpyfHjxxkwYACTJ09m0KBBODk50aVLF4KCgti9ezdBQUH4+PgQGRnJ8uXLUSqVdOrUiWXLlvHZZ58V8tSeL+r1rs3vkWvY1GNpeYuSL6Io6t/qBUFANDUFUYTwcPB49FnLyABzc3jwAL5dgvjKq9Cnb56rAQcPaxRmIiZCIomXT2DdOVcXCQMokWLo168fV69epXHjnHVlTU1N8fX1xdfXtyTDlz0Txhl+zdhx0OpRuuILgbBmNXjXh4+fctP95CN41jtr/YZiibh7925GjBihP37nndxph0eNGsWoUaOKNX6dOnWwtbVlw4YNyGQyPv/8c1q2bMm1a9dy1WwG9AV9Zs2axZEjR2jWrBmHDx+mV69e/PXXX/To0SPXNRkZGXz77besWLFCb27s2LEj77//fq6+Q4YMAcDb2xsnJydcXFz0Jqr27dtz4cKFYt3n807a8Tlkhx3CvOWkMi90I968AVu2IE6YgOD4yNT10svw6mAEZ2d9P6FHT8T2HWD7H3A0QPevRgP9B+QaU6aQ8dpPLcnY4oWQCdq0KCmpXgkokSlp9erV9OjRg8mTJ7Nv3z4ePHhgLLkk8mHYsGHMnz+fVq1asWzZMqytrQs02RjK6NGjmTJlCgqFAplMxqxZs1AqlaxatSrP/o/Trvfv359mzXTRs926daNr16589913eV4THBxMZmZmrvTpc+bMydX36dTtFhYWOY4tLS1JSkoy6P4kdKii/kMddQ5RlVZmc4pZWYgb/g8WL4KIcPjzT/05waVGDqWgb7e0RBjxJgx5lCdt55+IZ8/kOb51XVdMXJoDkB12yOjyP0+UaMWQmJhI3759OXXqFOvXrycjIwM7OzuaNGlC48aNc9QGrhSsXG34NYqnHmHzFroxnl3qLlxUMrmeHmrhQoYPH87atWuZMWMGK1eu5PLly5g9ZZoqqSnpaeRyOW5ubty5cyfP887OzpiZmeVaTdStWzfPgEdDebbex7PHFTxrfLlwatl15nn/wNnvb9LmPZ88+2jibgKgcCxaXeiSIsbFwbLv4P493d+Hnz+88mqRrxd69kRMTIC/D8CPmxA9PZ+sNp7C1L0XqqgLZNw+iLLRcCPewfNFiRTDpEmT9AVyRFEkJCSEq1evcuXKFa5cuWIUAcuS4tr99dfL5SDP7eFR0nEfc/z4cXx8fGjSpAnLly+nR48eDBw4kMTERKpXf1KQpSSmpA8++CDXm/6DBw9ybS4/Ri6X06FDByIjI3O0R0dHU6dOnTyv8fLyQqlUEhISgp+fn7598eLFjB8/XvJmKiGabA1KuQWa7LyrKGqzktGm6KKi5Y55Kw5jIsY81K0S4uLAxgbGjkPwLkYKjkGD4U4w3LkDG39A/PB/ufYbwsP8OLerJnU8A/EfoEGQVQyPq8pGiUxJT1dNEwQBT09PBg4cyKeffsrvv/9eYuEkcrJo0SL++ecf/XFgYCDt27fPoRRKyq5du/RlWwHWr19PTEwMo0ePBnTV8p5VEp988gk7d+4kIiICgOvXr/P3338zYcKEPOcwNzdnypQprF69mvT0dAD279/Pjh07JKVgBFqO8WZ+8Ps0H+GV53lN/C0AZJY1kCntS1UWMTkZlizWKYXq1WHmrOIpBdC5rI5+G0xN4cYNOHcuVx+5nSepqS48iPBBLUVBF5sKnXZbIie9e/dmwYIFrFq1CkEQ8PLyYufOnUadY968eSxdupRvvvmG7OxszMzMOHToED4+ujfLrKws/Zf5Y3r27MmyZcsYOHAgVlZWqNVqNm3axIsvvpjvPJ9//jkajYY2bdrg6OiIra0tv/32G6BTEtOmTQPA39+f7du3M3ToUKKioliwYAGmpqZERUWxceNGEhMTGTp0qP5aCTC3NyNOFY3SzjTP85rY60DprxZElQpWLIfYWHB2ho+nIdjalmhMoXp1xD59YeefsG0roq9vDg9AN7+a+L2+AZe6QSCTXJOKS4Uv7VkcpNKeEkWlqn4elEqlvl76s6QGTCPjv28xbz4eq27flpoM4m+/wqGDYGEJM2YguBinVoKYlQWzZkJ8PAwegtCrt1HGreoYUtrT4BWDu7t7saMKQ0JCinWdhIRE0XlwPpaO9r2JuhSPSzOHXOcFUytktu7InfKv1VBSxKtXdEoBYMwYoykF0O3ZiQMGwsYf4PBhxB49ixQZLVF0DFYMhXm7SEhIlC93DkfysstbhB2PzlMxWLb/FMv2n5ba/GJmBvz4o+6gW3eEZr7Gn6RtO3j4EPz8cykFUStyfUc4YQEhdPnEFYva9Yw/fxXHYMXwtBeJhIRExcPJx5aLySfp6dmyfATYtw/i48DJySCXVEMQFIp8xxZkAhfWnyEpSskdt19pMnV2qchQlTH6+uvEiRPGHlJCQsIAGgyow+b731Gvd+1c50RRW/qxH337wov9YcRIo7lqF4aYmZHjuNGL5jRu+hs2wsEymb+qYXTFcPjwYWMPKSEhYSSyrv9K3KpapB6eUmpzCEpzhJdeRmhUensYjxETEhBXLIO5cxG1T+I2mr3tR8Omf2KhPYsmueBKdhK5MbpiCAgIYOvWrYSFhQHw6aelZ8uUkJAwDHXcDcSMOESt2uhjiykpZR+JbmEBwcEQ81AX+PYImZktChddLRBVxJGylakKYHTFYGtry/nz53n77bfx8PDg6tWrxp5CQkKiAE6vuM5n9dYQuPF2rnOauBuA8VNhiKIIK5bBvC8R79836tgFIZiZwajR8OV8hHo5N5kVtbsS+7A+EQGVLwtDeWP0ADd7e3vmzp2bI3ePhIRE2ZGdqsZGYY8qPfeq4LFikDsZOUdS5AO4+8hkU8bR60I+WZzD7nTg2MEWOFYLpd4EUSreYwBGXzFMmDAhV2SshIRE2dFidD0Wh3xE4yHuOdpFdSaaJF0hHLmDcaOehZq1YMHXMH4Cgn3pptkoCPGpoL66PVtjapaKpfl91DE3yk2mykiplPZMTU2lWbNmOQrKS0hIlA1W1cyJzIrA0ilnJLcmMQRELYKpTanUKhBsbKBxE6OPWxTEjAzY9ANcv4644GsECwtsatvzxopE5LYdUdjlndBRIm+k0p4SucjOzmbatGkoFAq9E0Fh7Nixg9atW9OpUyf8/Py4VkgpRomyRxMfBIDcwdtoZhVRFBHDw40yVolQKuFBJKSnw4nj+maLVhMwqzcQwdSqHIWrfEilPSVyEBYWxrBhw/D29kaj0RTpmrNnzzJy5EjOnz9PvXr1+PHHH+nVqxc3btzA2tq6lCWWeJaoS/G0sfUn5mYizj52+nbB1BKTut1QODXO/2JDuXYVln6L2MwXJk4qNzu+IAiIXbvCT5vh6FHE7j1yyJKdqsLUqnxrW1cmSrRieFza81kel/YcMWIEixYtYv/+/SWZRqIMSU1NZfPmzbz11ltFvmbBggX069ePeo+8QoYPH45arZbSp5QTt/bd5bWa4wgNiMrRburWA7vB+7Dq8rVR5hFFEXY/StFerVr5b+6+0FaXkjsqUufCCmjVWra9vpf1fntJuiWtYouKVNqzkpGZmcn7779P586d8ff3p0OHDuzbt89o4zdu3DhXyc3COHz4MK1atdIfy2QyWrZsyaFD+ZdXVKvVTJs2jSZNmuDn50fr1q1ZunQpANu2bcPX1xdBENizZw/9+/fH3d2defPmkZSUxJgxY2jRogW9evUiISGhWPdZlXH0tOFaynns6pay+eTGdV3sgIkJ9O5TunMVAcHcHFq30R38ewzQ1YJWJz1A1ArcDzhVjtJVLqTSnk8hZhdQ/1YmR1Aoi9ZXkCGYmBfYVzC1LJaMU6dORSaTceyY7oM/d+5cAgMD6du3r76PMUt7FkZcXBzJycm5igW5uLhwLo9CKo+ZPXs2Bw8e5PTp01haWnL8+HEGDBjA5MmTGTRoEE5OTnTp0oWgoCB2795NUFAQPj4+REZGsnz5cpRKJZ06dWLZsmV89tlnJb6PqkTjIe5sePNrVvX5PEe7NisZmVnB6ZaLSo7Vgp9fiessGI3OnXV7DP+dQxw6DMHCgvajMhCvj8POpSPwdnlLWCmQSns+Reyy3JkoH2Pq3hvbV58UxYldVRvUebvlmtTujN3QJzla4tZ5I2bE5ujj/L+sYsm4e/duRowYoT9+5513cvUpSWlPQ3nsmvxs3IqZmVm+bssZGRl8++23rFixAktLnYLs2LEj77//fq6+Q4YMAcDb2xsnJydcXFz0Vd7at2/PhQsXjHYvVRlteixxq2ohs6yBw7tBCPK8i/gUmVu34PZtXc3zCrBa0OPhCTVrwoMHcPYM+HehRoc2JIbHobp3HFHUIghSiu7CqJClPXfu3EmfPn3o1q0bHTt2pEWLFvz6668lEbXKMGzYMObPn0+rVq1YtmwZ1tbW1KxZs9zkefwlnZWVU9FlZWXlW6YzODiYzMzMXCarOXPm5Opbo8aTPP4WFhY5ji0tLUlKSiqu6M8VmgSdRxIyRcmVAsCeR6uFTp0R7MovbuFZBEGATo8qtz1aVSuqtwSFBWJGHJpYKZ6hKBi0YoiMjOTOnTt07NixyNccOXIEX19f7A0Ielm9ejWvv/46b775JqB7Sx44cCCNGjWiadOmhohsEE7vx+d/8pmi4k7j7+Xf95k3Esd3gkoiVg4WLlzI8OHDWbt2LTNmzGDlypVcvnw5xxt7WZqSHpfljI6OztEeFRWFh4dHiceXy+UFHlfBAoQl5syqG0z3/I7Lv4bQdJjud6CJ16XHkDuUvDaBGBQEN2+CXA59+hZ+QVnTth38sQ0iwhEjwhHq1CVe/TIhZyypbf4fTSaUfnK/yo5BiqFGjRqMGzeOc+fOMW7cuAJLIaanp7N06VJu3LjB5s2bDRJq3rx5NGvWTH/s7++vN1WVpmIwxO5fWn0L4vjx4/j4+NCkSROWL19Ojx49GDhwIImJiTls/GVpSgLo2rVrDpdkURQJDAzMN37Fy8sLpVJJSEhIjvoeixcvZvz48fmuNCSKRkZCNk6mLmQlq/Rt6kcrBrm9d8kn2LNb92+HjggO+ZtfywvB2hrRtzn8dw5OnoQ6dUlIa0tIcHWyFfdpMqG8Jaz4GGxK+uWXX7h58yY1atSgT58+TJgwgVmzZjF37lw+/fRTxo8fT8+ePalZsyYxMTGsX7/eYKFatmyJQqHTWSqVisWLF9OwYUO6d+9u8FhViUWLFvHPP//ojwMDA2nfvn2ujd/SZPr06XTunLPI+rRp09i7dy/Bj1wEf/75Z+RyOSNHjsxzDHNzc6ZMmcLq1av1+xD79+9nx44dklIwAs1HerEs7FN8Bj6J9n0c3KZwKJliEO/cgevXdKuFvv1KNFap0r697t8zZxA1Gty61sO7wW686kv1GYqCwZvPFhYWfP/990yePJkdO3Zw6tQpzp07R1JSEnZ2dri4uNC9e3dWrVplsNvjs0yYMIGff/6ZRo0aceDAAays8na/y8rKymHjTk5OLtG8FZXevXuzYMECVq1ahSAIeHl5sXPnzsIvNIDs7Gx69uxJYmIiAEOHDsXV1ZWtW7cCumf97KZymzZt2LhxI0OHDsXc3ByZTMaBAwcKDG77/PPP0Wg0tGnTRm+O+u233wCdkpg2bRqgWy1u376doUOHEhUVxYIFCzA1NSUqKoqNGzeSmJjI0KFD9ddKgG1tS8IzbmPt8sQzTh/1bF9CU9JjT6R27RCcnEo2VmnSsBFYW0NKMly7RvV27XH0tkPhXHoWh6qEIFZwI61areazzz7jp59+4vTp0zk2Hx8zZ84c5s6dm6s9KSkJG5uc7nmZmZmEhobi7u5eoClM4vmgqn4elEolmY8SyolaDbFLbUGrwuGdW8ht3Yo1phgUBF8vAJkMvpiHUIYr1eIgbt0C0dHQpy+Cp2d5i1PuJCcnY2trm+f34rMU2yspLi6O4cOH06lTJ6ZOnap/wzQ2CoWCL774Aq1WyzfffJNnn+nTp5OUlKT/uXtXqtgk8fzy8FoCvtbtiLujWzmL6nSUTUZiUrcbMpsSJJMLuqX7t1PnCq8UABg0GGHiJL1SEEWR+JAUIk49LGfBKj7FjmP49NNPOX36NK1bt+bgwYMcOHCAo0eP4ujoWGKhsrOzMTV94lInk8nw9vbm+vXrefY3MzOT6j9ISDzi2o5wRtSeTOg/kTh62iAztca6x8oSjyu82B+xaVOwqSDBbIXwbIqOB6fv8Of4aygt0njr36HIZFI8Q34U+8kEBgZy8eJFfv31Vy5fvszIkSONVsazRYsWudoiIyPL1V9fQqKyYF/XittpV7GuYfyNfKFOXYRKlk5ffPgQ8d9jVG/qgqlpKjbWoWQ+CC5vsSo0xVYMzs7OOTaDP/roI2JiYowi1PXr19m7d6/++KeffuLWrVv5erlISEg8wXeEF2sivqD+i64AaFLuF5zCpRDEW7cQjfS3XdaIyckwczps2og8K5tX3v8//Lt/jpBwsrxFq9AUWzHcuXOH8GfysL/yyiuEhoaWWKjvvvuOefPm0bFjR9q3b8/q1avZtWuXQYF1EhISOlL2jSZ2mQOZN7cafK2YmQFr18CnMxBvVL6oYcHGBrzr67yUMtIxc9W5sarvSwn1CqLYewy3bt3Cw8ODRo0a0b9/f/r164efn1+Rc/gXxKRJk5g0aVKJx5GQkHiSDkNenI3njEyoXRsexkAJ3c/LjQ+nIjyKmDfJbE8GkHX3FFaiVAc6P4q9YrC3t2fJkiU0adKENWvW0KlTJ5o3b86nn37Knj17jCmjhISEAZz9/iZT3b/m2vYwtNkpaFN16fDlxQhuE+ztYfKHMGMGgknlLHQjPJVGRVGzLf8GfMIfa2eQFCx5L+ZHsRVDly5d9AFoDx8+5O+//2bIkCEcPXqUgQMHMmvWLGPKKSEhUUTSojOpqaxLRkI2mgTdJqtg7oxMWbxkd4IgIFgbJ113eSImJCCLTkKlrYZabc7dACkzb34UWzHMmjWLLVu2ALrEZt26dWPFihWEh4cTEBDA4cOHjSakhIRE0Wk23JM14V/g3bvWU3WeDYt4Fq9eQdz8I2JKSmmIWOaIgefh4//Bjz/S+pVIer++Gq+OJTd7V1WKvcfQrFmzfO1znTp1klIUSEiUEw4e1txOv4pNLUvSwh7lSDIgeZ6Yna2rnRwbC+bmMGhwaYladtTzBkGAiHDc3p2HzCV3BgWJJ5QowqOgTKd16pQgwlKiXNmxYwetW7emU6dO+Pn5ce2aVCu3sqJJKEa67T27dUrB3h5e7F9KkpUtgrU1NGig+/9//5WzNBWfElVwk6h6nD17lpEjR3L+/Hnq1avHjz/+SK9evbhx40aBSfEkKg4xt5JoaNWCxPBUlB69EUwsUNRsW6RrxQf34cB+3cHrbyBUofxRtGwN167BxQs8qNGO8BOR1O1gT82WtctbsgqHFBMukYMFCxbQr18/6tXTvWEOHz4ctVpdaOEfiYrDlV9DGOP6CXcOP0DZ8HWse63BtHbhMUCiKMLmzaDRQDNf8G1e+sKWJc2a6cxJYWFc+X4HgT+EcGfbgfKWqkJisGKIiIggIiKiyqa2ruhkZmby/vvv07lzZ/z9/enQoQP79u0z2viHDx+mVatW+mOZTEbLli05dOhQvteo1WqmTZtGkyZN8PPzo3Xr1ixduhSAbdu24evriyAI7Nmzh/79++Pu7s68efNISkpizJgxtGjRgl69epGQkGC0+3iesallQXjGbSydDHzbP3EcbgeBqSm8/nqV8/EXbG31sRiutaJx8ziCg61kVsoLg01JzZo1o3nz5owaNUpferOqoMpQA6BQyvV/FBqVFq1ai0wuIDeV5+5rJkeQ5ewryAQUZgX3LS5Tp05FJpNx7FE927lz5xIYGEjfvk9KLBa3tGdcXBzJycm5Cv+4uLhw7ty5fMeaPXs2Bw8e5PTp01haWnL8+HEGDBjA5MmTGTRoEE5OTnTp0oWgoCB2795NUFAQPj4+REZGsnz5cpRKJZ06dWLZsmV89tlnBj4RiWdp9U59Ok5qxoJub6KOuYrczhPBxLzAa8SUFNj2KDJ64EsIjhW41kJJ8G0Ot29TzzIO53arEUxtELUrEJ4p3fu8Y7Bi8PX1zVFFrCqxtr0uP9Pow70xd9Bla72w6TZnVt6k4ct16TLbV993Q9f9qDM1jNjbA5uaumRlV7eEcnzxVer1qU3P+S31fX/se5DMxGyGbuuCo2fJ/MF3797NiBEj9MfvvPNOrj7FLe35uADPs5lqzczMchXneUxGRgbffvstK1aswNJSV8K0Y8eOvP/++7n6DhkyBABvb2+cnJxwcXHRV2xr3749Fy5IfuXGJCt4J6kHJ2Lq3hvbVwsp6LRtK6Sm6qKcu1XhSonNW8DWLciDkhAaWSJmJ6OJu47CuUl5S1ahMNiUVNTl5apVqwwWRqJwhg0bxvz582nVqhXLli3D2traaFlnH39JP10N7/FxfiU3g4ODyczMzFWtb86cObn6Pl1kycLCIsexpaUlSUlJxRVdIg+exDAU7Koq3rqlMyMJAox4E0FRdX1ShGrVoFZtBC0oLHzIzLAlLvB0eYtV4TD4E5CYmMi///5LYYXf1q9fz/jx44stWHnw7kldDVuF8smysvnIejR7wxOZPKdCHP1Pb13fp0xGjYe40/CVurnMRW/u65Grb3FZuHAhw4cPZ+3atcyYMYOVK1dy+fLlHG/5xTUlPS6xGR0dnaM9KioKDw+PEssul8sLPK7gxQQrDf+tu8Wkul9w+2gUta0KVgxiVhZs/EF30NkPwbOS5kMyhBYt4P49gv/rxJmzn1A36C4v9ipvoSoWBiuGixcv4u/vX+gfcWXcuDIxz/045CYy5Ca5F1Yl7Vscjh8/jo+PD02aNGH58uX06NGDgQMHkpiYmGNfoLimJICuXbty/vx5/bEoigQGBjJz5sw8+3t5eaFUKgkJCcHPz0/fvnjxYsaPH5/vSkOi9Ei6l4abhTdpD++AVSF1nndsh5iHupiFVweVnZDlSfPmsHsXTtkJgJasxLzNpM8zBpuSXnjhBUJCQggNDc33JyQkhDZt2pSGvM81ixYtyrG/ExgYSPv27XNtFpeEadOmsXfvXoKDdTl2fv75Z+Ryeb61MMzNzZkyZQqrV6/W70Ps37+fHTt2SEqhnGg6zINN9xdS0/lvIP8Vg6jRwANdgj1GjkJ4Xn5frnXA0ZFaskyGjF1Hn09liFp1eUtVoTD4Vdbc3Jy6desW2i8vG7NEyejduzcLFixg1apVCIKAl5cXO3cWsqloIG3atGHjxo0MHToUc3NzZDIZBw4cKDC47fPPP0ej0dCmTRu9OepxSpT9+/czbdo0APz9/dm+fTtDhw4lKiqKBQsWYGpqSlRUFBs3biQxMZGhQ4dK6VRKiLOPHWmm57G2BsHECpll3ukfBLkcccqHcOsWgo9PGUtZfgiCgNiuPYr4eJy6dkNwcytvkSocgmigYbdr164V3ispOTkZW1tbkpKSsLHJ6QWUmZlJaGgo7u7uKKtSVKdEsaiqn4cBvmb833BQVG+O/Qhpc1Wi4O/FZzHYlBQSEoKHhwfLli0rtoASEhKlR/ydZNITGyE2WoCy6Zhc58Xbt3WZUzMyykG6ikViRCoHph5j19u7yluUCoXBpqSwsLBSEENCQsJYBG4M5mX7z7gf04jmfXJ6GYlqNfzfOl2SPBMTGDqsnKQsf0StFuHuVYL/SUAQtGTFx2Hm4FjeYlUISuQuo9VqCQoKIjExEXt7e7y9vSulN5KERFXCqrqSyMwIlHa5cx0JCgXi6DGwaye89FLZC1eR+PcYNpt/xLd5NrYO19HGzgeH3uUtVYWgWEn0srOzmTZtGo6OjjRq1IgOHTrQsGFDHB0d+fTTT1GpVMaWU0JCooi0ndiQQJP/Ua9DGqI2dzEawbs+wv8+RlAWnCajytOoMZiZ0aRpGNVdrqF9eKq8JaowGLxiUKvV9OrVi1u3bjF+/HhatWqFjY0NSUlJnD17lg0bNnD27Fn279+PTCYlb5WQKGu0mQlsehMSfvDF8f1YBFNrxOBgsLBAMFKUfFVAcHJC/G45Jtd/JOvvc6junSxvkSoMBiuGtWvXolaruXnzZq6d7VdeeYXp06fTv39/1q1bx3vvvWc0QY2NVqstbxEkKgBV8XPwuDiPzLIGMlNrxKQkWLUCsrIQp0xF8HoOopuLiKBQIHdpR1xsPeKC7Gj3ahYyE7PCL6ziGKwYfvvtNzZv3pyvu5OtrS0bN25k5MiRFVIxmJqaIpPJePDgAc7Ozpiamkr7Is8hoiiSnZ1NTEwMMpkMU1PT8hbJaARuDCPi6Cy8293HQauFtd9DcjLUqgWurkafL0Wl4V66mvvpau6nqfC0MaVjtdzBchqtyM3kbLysTTCTVxxrgszOm4DDs9GozfD67xzV2xVeu6KqUyxTklshASEeHh5oNBWz0LZMJsPd3Z3IyEgePI76lHhusbCwoE6dOlXK7BkfmsrD6CbUUZvCzj/h1k0wM4Nx4xHMiv82LIoid1JU/PswnWuJWdxMyiYoOZskVc5V12gv2zwVQ2iqiq5/R6AQoJWjki4ulnSrYUFjO7NyezkTRRH5/LnUcpajlqtQPagOSIrBYMVQ1CCgihwsZGpqSp06dVCr1RVWgUmUPnK5HIVCUeVWjPWaBVLN9Do13DvD3j26xjdHIrjkHQFdGDeTstgYnMShyDTupuedOsLeVEYtCxNqWShoYpe38onKVGNjIiNZpeV0bCanYzP56mocXtYmvOZmw+C6NtSwKNvMroIgINo70NPrb8QOLTDtPaRM56+oGPxbiIyMZPPmzYUm0YuKiiq2UGWBIAiYmJhgYmJS3qJISBgVB6vT2LpdwSbIGnAE/y4ILxSt5vPTBESlsfJWAseinwTCmcoE2jgpaeWopL6tGfVtTHGzNMEyj+SRz9KxmgVBL3kQnqYiICqdw1Hp/BudTnCKinlX4vjqahwvu1ozqYE9DWzL0M7fsCGmVy7DfXsES+PlHavMGKwYbt26lW9Ctaepam9hEhKVAVHUoknQJUCUJ5lA3brw2lCDxohMVzPzwkP23k8DQCZAn5qWDHO3pX01cywVxTe7CYKAm5Upo7xMGeVlR4pKw667qfwelsyZ2Ez+iEjhj4gUete0ZK6vE25WZbD306iR7t/bQaiSM5CZm+WZJfl5wuC79/PzQ6vVFvrTuXPn0pBXQkKiIEQtojietNu9ydDWhrHjEIq4KtZoRdYFJdJxfzh776chF+Dtenac6evGhg416VHTskRKIS+sTeS84WHLrq6uHOzhyoDaVgjA/gdp+B2I4Nvr8WRrSrlOR42aYGfHgWAf1nXZT+if+0t3vkqAwb/lr7/+2qj9JCQkjMilK1zcU5O9Z0dzx+NlBOdqRbrsckImfQ/f5dOLMaSqtbR0VHKwRx3mNXemjmXZmFub2itZ174Gx3rXpVM1czI1IguuxtH9YAR3UrJLbV5BEKBhIwSzZEStjKgzl0ttrsqCwYqhdevWbN26laFDhzJixIh8M622bt26xMJJSEgUHTEhATZuwFyRjSgkYlrfrUjXhaWq6H3oLhcTsrAxkbGoZTX2dK1No3w2kUsbbxtTtvrVYuUL1XEyk3MrOZveh+5y8EFa6U3aqBEtalyn38AJ+NTbUHrzVBIMVgzr1q3j9ddf59atW1y4cIGePXty8ODB0pBNQkKiiIhaLfzferLFO7TpHMiSu2Np+FLhdVMA3KxMGFzXmpfrWHGid13e9LRFVs57hIIgMKiuDUd61qGNk5JklZYRxx+w7EZ86ZSAbdAQB8EUS8tYxJRwNCn3jD9HJcJgxbBixQqOHj3KhQsXuHr1Kj///DPffvut0QXbsmULPXv2pFu3brRu3ZrBgwdLmV0lJPJDq4Xatchwukmy2Vb8vA2L6F7Sqjpr2tagmpHK0BqLauYK/vCrzUhPW0TQey8ZWzkINjbIanmiyLQHQHXvhFHHr2wYrBgsLCxo3769/vi1114jISHBqEIBDB8+nKlTp3L48GHOnDmDubk5vXv3Jisry+hzSUhUdgSFAmHo62iq6f6kQ2JznhdFkX33UjkUmbc5RiGruF6EpnKBr1tWY24zJwC+u5HAtvAU40/UsCGx99oQeO4tbu+7bfzxKxEGKwZz89wZGfNq69evX/EkesTAgQPp1asXoItWfv/997l16xaBgYElGldCoioharX6t2dRlYE29R43r/enBR8TejQKURT5JzKNXofu8tbJSGZeiEGlLWUvn1JibH17vvR1pmdNSwa65l9qttj4+BD7sCHBQX0IP2v84SsTRglwi4qKytUWGhpaIsG2bt2a4/hxJLW0YpCQeIp/j8G5s4jDR6CRxwMiiYn1qWfRisu3EpmsUXE6NhMAC4XAy67WqLQiJhV4hVAQ73jbMaZeKe2B1KuHm1UKKT57qVHrFmL2FARTS+PPUwkwWoDbs23GDnA7deoUNWvWpEOHDkYdV0KisiKq1bB7FyQmwtWraOqkAlCnxR2+s2pIlEpFTGwmZjKBt7xsmeRjj5OyYu0hFIfS2hgXlOa4NKiBU1oQ8jdXPbdKAYqhGPz8/Dhy5Eih/bp06VIsgfIiKyuLRYsWsWLFijxTWGRlZeVYSSQnJxttbgmJioqgUCB+Mg0OH4YuXUk+pYsdOu+o4sqLbVAIMNLDlikNHMo8B1Gl5cMPMXneCxhRDMVQHgFu7733Hq+99hovv/xynue/+uor5s6da7T5JCQqC4JzNcTXhrItPIWMqxfoA4Qq3FGd/Zszc97Fzco4wWkajYakpBQSE5NISEgiIyMTjUaNWq1BpdIl1lMqzVAqlSiVZlhYKHF0dMDe3rZMMtfuuptCp2oW2JvJSzSOoDRHFEWSItLITlVRrZG9kSSsXAhiqTgFG49p06aRnJzMqlWr8u2T14rB1dWVpKSkfOtGSEhUVkSVCiLCETy9eJih5n/nH3LgQRruqhB6KoLoVbs1b/Qdwc3wayjtDM81lJycwrVrt7hy5SZ37oQREXGfe/cekJ1teMleExMF1as74+Xljo+PFw0aeNO8eWPMzIyXA2nJtTi+vhZPr5qWbOpQo8Rm7KA9dzg46yqOLnd5bffbCIqKmynaEJKTk7G1tS3S92KFXl8uWLCAu3fvsnnzZgDOnz8PQMuWLXP0MzMzw6wEeeYlJCoV+/bC7l2EdupBX9s2xGdrMZHB0OatmejTk8PT/+Mjj8UE7b9H06EeRRoyNDSCgICTHDlyklu3gvPtZ2Njjb29LebmSkxMTFAodKnLATIzs8jMzCIjI5P09AwSEhJRqdTcuxfJvXuRBAToSmdaWJjTqdMLdOvWkQ4dXkChKNlbfs+aliy9kcCBB2msCUpkXP2SveU7R11EJtMiF5NQRf6HqevzV5+hwiqGNWvW8NNPP7F+/Xq9i+qePXtwc3PLpRgkJJ4XxKgoxL/2IQDzkyyJN9fS2M6M5W2q0/BRCgtTKxNS1IkoCjCriKLIzZu3OXLkJAEBJwkPzxnpW7t2TZo08aFBg3rUrVubOnVqUa2as0Ff4iqVitjYeO7fj+LWrTvcvHmbCxeuEhMTx4EDARw4EICLizMjRgzmpZf6FFtBNLFX8oWvE58ExvDl5VhaOSpp7VT8fQJbJzmv9Z6Bxj4M9YMvnkvFUCFNSSkpKdjZ2eVZj/eHH35g1KhRBV5vyJJJQqKyIIoiWYsWYRZ0k38c3Xm9xWu85WXHHF8nFAm3yA4/hIlLK0xqtUOpVJKZmZnjeo1Gw6VL1wkI0CmD6OgY/TmFQkGbNs3p0qU9HTq0wdGxdGzrWq2Wa9du8c8/x/nrr39ISEgCwMOjLpMnv8MLL7Qo1riiKPLe6Sh23k3Fw8qEf3rWwbyYmWDF2FgyAleSdnk+pu69sX11Z7HGqWgY8r1YaoohKyur3Mw7kmKQqIrc2B+Az7YfyZAp6Nv5XSZ3rs9LdXSBXumBK0j7ZyqmXgOwfWmrXjFkZWVz/vwlAgJOcuzYaf0XMYC5uZJ27Vrh79+eDh1aY2VVtu6ZWVnZ7Np1gHXrfiYpSedJ2L17Z6ZPn1QsWZKyNXQ+EE5UhoaJ9e2Z9ShSujioogJJ/KkdgpktjhMiEWQlM3dVBCrEHkOfPn3yzbwqISFhGOcj4nDdtQ2Anxt25v8GNsXT+skGribuJgByRx9iY+NxcKjBRx99zrlzF8nIeLJysLGxolOntvj7t6dNm+YoleW3N2dmZsrgwf3p1cuf9et/Ydu23Rw6dIzr14P44ouPadzYx6DxbE3lLGxRjZEnIlkVlEB/Vyt8HYq3cZyJN/8enUlasiNDX7uGSbWmxRqnsmLwisHDo2ibWVFRUaSnpxdLqJIirRgkqhraHzchHDtKtH01bL/4HHOlTilotVrCw++h2fcythlX2RzWmcunW+AkViNYdotI2T2cnR3p3LktXbp0oHnzxvrN4orG1as3+fTThURGRiOXy5ky5V0GD+5v8DjvnYrkz7upNLA15e/udTCVG+6lpAqNYP2gc2i1CgYvjKZaz3cNHqOiUaorBjMzM6ZNm1ZgH1EUWbhwoaFDS0hI5IF4Jxjh2FEAbIe/zqWLV7ly5TpXr97i2rVbpKSksrn/LVDC+eAMamqr4yZ6Uq+TK/7jWuLt7VEpSu02buzD5s3L+eqrZRw+fJzFi1cTEXGfyZPfQS4vuilnXnNnjkWncyMpmzVBCbzfwMFgWRTqLDo22oWy+nUsHSq/UjAUgxXDuHHjilTzWYo+lpAoHqIo6r/IRZWKzHXrUALHtSZ8Mm4GGk1OpwxHKwF7pS7G4L2P5+KQ5cbk0VP5bfwmnLxty1r8EmFtbcW8edPx8dnGypU/sGXLLiIjo/nii08wNy+aWchJqWCurzOTzkaz9EY8Q91sDE8n7u5OIyslQkITqN67GHdSuSm1zecePXqUWwEfyZQkURlJVWnZEJzIiYcZLPUxZeeOvzA/GsCblpCk1jIkKIYkjUjNmi40bdqAJk0a0LixD24WkaRs6Y7M2hXH93QxCHl5JVU2Dh06xty5S8jOVtG0aQO+/fbzIm9Ka0WRPofvcjE+izfcbfimdXWD5xe//QauXYWhwxC69zD4+opGmW0+q1QqFi5cyF9//UVUVFSujKsSEhKFE5+l4eeQJFbdSiA+W7ca6Lnxe+oHX2BzPSdA4JC9C1NmvUmLFk2oXt05x/UZl48BIHesX9ailyrdu3emWjUnPvxwDpcv32DChOksW/YltraFv+zJBIEvfJ3p/889fglNZrSXHY3tDdtoF+vX5+6paKJ+vo+vbzRmToYrl8pKiVYMU6dO5fr167z88st8++23TJs2jezsbHbu3ImLiwvr1683pqxFRloxSFR0krI1nHiYwdbwZA5GpqF6ZB1SxD/E7vQBLG+eZ0OT2jQSVWh8fJBP/SjffQIxOxV13HVAwKRGa9LjMvFy8yYs8g6mRsqVVJ4EBd1h0qSZJCYm4+lZl+XL5xc5zuLdU5HsvJtKe2dztvvXMmivRQy5w6bXT5KWZUP3UUep/8E3xb2FCkGZxTG0bduWEydOIJfL6dq1q949VaPRMGTIEP7444/iDl0iJMUgUdGIy9JwJiaDkzEZnI7J4GpiFk//4ZlG38Um8CjWty7Qq0cnhg17mfr21vDrLzB8BIJT0X3y/5p6lpB/IvGb0ZTGg92NfzPlQGhoBBMnziA2Nh5Pz7qsWrUAO7vC90/upqno8Fc4WVqRHzvWoFdNqyLPKWo0HHtlASmyeOo3PY3XnOOVYhM/P8rMlGRpaan3FsjOzta3y+VyHjx4UJKhJSQqNWkqLf8+TCcgKp2TMRncSs7O1cc2KxWunMXy2llMYyPp3r0Tb89egbt7nSedJk8xeG65mZxMTQayYkb+VkTc3euwZs3XjBv3CXfuhDNp0kxWrvwKG5uCK7m5WprwjrcdK24msPBqHD1qWBa5noMgl9Opiylx2atApkWTcBuFg7cxbqfCU6IVQ8eOHfn000/p3bs3r7/+OtWrV2fQoEEcPnyYX3/9lRs3bhhT1iIjrRgkyoNMjZa991LZEpbCyZgMsp8poVnfxpRGZmqSzp8i6K+9yFN1UcidOrXl3XeH4+3tgajVQlgogodnkeYUVemkHZuJ3NEHZdO39RG6VWHzOS/Cwu4yduwnJCQk0rChN8uXz8fKyqLAa+KzNLTeG0aqWsuG9jXoV9uAVcOB/SSeeQe1xUOseq7CvOmYkt5CuVFmpqStW7eyZcsWli5dSlJSEl27duXhw4dYWFjw008/8dJLLxV36BIhKQaJskQrinxxOZZfQ5NJyH7iSupqqaC7iyUdq5mjvH+HA3/s4t9/z+idNDp3bsuYMa/j4+Olv0bcuwd2bIf+AxAGvlTo3KroiyRufgHB3AmnCff17VVVMQAEB4cybtw0kpNTaN3al2+/nZtnAa+nWXg1jm+ux+Nja8qRnnWKvGoQw8JIWzOIROtQlPUH4jRogzFuoVwoM1PS4MGDGTx4MAC1atUiJCSEmzdv4ubmhoOD4UElEhKVEZkgcC9NTUK2lloWCl53t2GgqzV2WSkcPHiUnxb9TWhohL6/v397xowZhrd3HquCpEe5jJycc5/LA028LhWGwtGw9BGVGS8vd5Yt+4Jx46Zx7txFPv/8G+bO/ajAgkDvedux/nYiN5Oy2XU3VZ9jqlDq1OHEpdcJjvKkdcefcXxVrNT7DEXFqLHxFhYWtGihy464ZMkSpk6daszhJSQqLDOaODLEzYa2tgLHj51mxdojnD17QZ8h2MLCnL59uzF4cH/c3FzzHUd4/Q3Etu3AvWibxurYawDIHZ64ql7+LYQhNd7j/n+x1GpV/ERyFZkGDbxZsGAmH344h7//PoqTkyMffPB2vv3tTOWM87Zjw50kcudszh9BJsO6mj1EQUq8JZrEYBT29Uosf0WnxIrh6NGjXLx4keTk5BxxDBs3bpQUg0SVQyuKucwQcXEJXD5+hqNHT/H5uYs5Kp01adKAPn260quXf77BWaJWC6KI8MiRQyhiPjIAzSPFoHBqrG+7dzaGF+y6khieWmUVA0Dbti359NPJzJ27hF9+2U7t2jV49dV++fZ/r749Y+vbY2HgpnyzgTWp5/wZFjWdEUyKvj9RmSmRYnj//fdZt24dDRs2xNraOscSKzExsaSySUhUGERRZHNIMr+FJbOzS20e3L3P0aOnOHbsNFev3szxUlS7dk369OlC795dqV27RuGD79sL168jvjcWwdawFBb6FYPzE8VQv68rK37/liGN/AwaqzLSt283Hj6MZfXqTSxZsgY3N1datsw7E6plMb20LDo1x8Lpa2jgg2BVrSTiVhpKpBj2799PREQEzs657aGjR48uydASEhWGhCwNH/4Xzb77aQB0/2Q5mcf25+jToEE9Ondui59fOzw86hbZDi1euwY7/wRRhOvXoF37IsulzU5BmxQGgMKpkb7ds3tN/on7E2ef34o8VmVm5MghhISEc+BAANOnz2fjxqXUrOlitPEF52rg/HwohMeUSDE0aNAgT6UA8M03lTtKUEJCpVKx6cQ1vnogI1VhDho19sf3kPFfACYKBa1aNaNz57Z06vQC1aoZbrIR4+Jg3fc6pdCxE4IBSgFAEx8EgMyyBjJzR4PnryoIgsCMGR8QHn6PmzeD+d//5vJ///dtkZPuFYUH52O5tvUWdk7RtBjbFrlVTaONXREpkbvq3r17uXHjBsOGDaNmzZo53pKejoQuayR3VYnikpqazqlT5zhy9Aw7VbbENvcHmQxF/ENcD/9O9/q18PNrS7t2rUpU8UzMzISvF0BEBNSpC9NnIBTicpkX2vRYtKkPUDxVSCYrRUUtl9pExt7HxNCsopWYhw9jGTXqA+LiEujXrzuzZ39Y6DVPZ7ItiBu/3+KfBTdxdLrFwCVOmDetfBaRMotjeOwelt+D1Wg0xR26REiKQcIQYmPjOXbsNMeOneLcuUtkWNoS0/dNsmu6AdAo5R6zGtjQoVVTTE1LnntI1Gph1Uq4eAGsrWHmLINSXhTG3slnCDsaRZdZvjR8pa7Rxq0MBAZeYcKE6Wi1WubM+R99+nTNs190hpqlN+KJydSwvn3h+0DJF0K4+OUqHNz/oY5/Y2xe/NHYopc6ZRbH0KxZM5YuXZqrXRRFpkwxPJRfQqIsEEWRsLC7+s3ja9du6dqBtIatSeg+BI2JKZYykW9au/BSXSO7J/6xTacUFAqYMMmoSgFAEEArGuKUWXVo0aIJY8YMY926n1m4cAWNGnlTp07tXP3S1Vo23klCK8K1xCwa2RWcedW6mRsvdFGTnHkN1d2EIq80KislWjH88ccfvPrqq3meO3DgAL169Sq2YCVBWjFIPItGo+HKlZv6lcHduzlzeXm2aE5055e4KrcDoK2TkhUvuOBqadzspOKxY/DjRt3BO+8ivNC22GMl734DmbUrFi98jMw8Z0BpVY58LgyNRsPEiTMJDLxMvXoebNjwbZ4rvceZV19yteL7doWvGkRVBrErqoEmG/vRVypd3qQyMyUBpKSksG7dOq5cuQJA06ZNefvtt7G2LmJkYSkgKQYJgMjIaM6evcDZsxc4d+4SSUlPqgqamCho1cqXjp3act+jGctCM0lVa5EL8L9GjnzgY49cZtw3QvHmDfj2G9BoipzyIj+0adHEra4DCDh9EI9gkjNf0POsGABiYuIYPnwCiYnJvPXWa4wdm7vq5NWELLodjEAmwMnedXG3Ni1wTK1GJGzFcBJuP6DhmNcwbz62tMQvFcrMlHT58mV69OiBVqvFzc0NgD179rBw4UIOHjxIkyZNSjK8hESRUas1hISEcfXqTa5evcWlS9e5dy/nqsDKypKOHdvQuXNb2rzQgoAELV9fiyfodjoALRyULG5VrVCzQnEQo6Jg1SqdUmjTBgYMLNF4+vgFO49cSkECnJ0d+fjjicyYMZ8ff9yKn197GjTIaRJsbG9GNxcLDkels+pWAotaFVyIJ+VBOn9tHIJMpsKt89ZKpxgMoUSKYcqUKXz55ZeMGTNGvxGt1WrZsGEDH3zwQbl5JUlUXURRJD4+gZCQCO7cCSMkJJyQkAhu3w4hMzMrR1+5XEajRvVp06Y5rVs3p3Hj+qgFGXvupfLSyTiuJur625nKmN7YkREetkZfJQCIaWmw/DtITwMPT3hrTInt0+rYqwDIn4pfeMy1P8J4qfoooi7H49L0+c1Z1q1bR7p378ShQ//yxRffsHHjslwmpUkNHDgclc7vYSl81MixwNrQ1rXMsbNMwtz2DmnBgThoNfpstlWNEimG1NRU3nnnnRxtMpmMt99+m3Xr1pVIMAmJpKRkQkLCuXMn/JEC0CmBp01CT2NlZUnDht40buxD48Y+NGvWSJ+SWRRFFlyNY3NIMnFZOm85K4WMsd52vOdth41pKf6Bp6frdoQdHGHCxGK5pT6LJkanGJ5OhfGYsGNRdHLoQ3xIynOtGAD+97/xnD9/mTt3wtmw4ZdcJqW2TkpaOSr5Ly6TtbcT+bRp/o4AMpmMoW+kkn37KCb1Z1RZpQAlVAzp6elkZGRgbm6eqz09Pb1Egkk8P4iiyL17kdy4cZsbN4K4fTuUkJBw4uIS8uwvCAK1a9fA09MND4+6eHjUwcvLnbp1a+ebYVMQBC4nZBGXpaGmuYI3PW1509MWR7PS/+MWnJ0RZ3wKSUkGp7zID1X0BQAU1X1znfPqWYt121cx2Lvqp8QoDHt7Wz76aILepNS9e2e8vJ4kKBQEgYk+9ow6EcnGO0m872Nf4EuCrGFDlOc9IDi6LMQvN0qkGPr160enTp2YOHEinp66FMLBwcGsWrWK/v37G0VAiaqFKIo8fBjHjRtB3Lhxm+vXg7h58zbJyal59q9Ro9qjL/8nP25uriiVee8DpKm0KGRgJs+tICb42DPCw5aeNS1RlILJ6FnE5GSER5t8goUFWBhnL0BUZ6GJuw6AoppvrvP1+7myP2YL1RpWPl/70qBbt474+7cnIOAkX3+9iu+//zqHKa9XTUu8bUwJSs7mx5AkJvoUsMpqqDPdqYNDkaWkIbcufpBjRaZEimHevHnIZDLGjx9PVlYWoiiiVCqZMmUKn3/+ubFklKjEJCYm6RXA43/zWgmYmCioV8+DBg3q4ePjhYdHXdzd62BpWfiXqSiKnI3N5JfQZHbdS2FRy2oMqpvb66JjtbLbpBWDg+GbxYivvArduhvV512TEoFgag0IyGzqFNpfAqZMeZfTp89z6dI19u07TL9+3fXnZILAhPr2fHAumu+DEnm7nh3KPF4sQLf623+/A6HRdnRZOo76n6xCMK16GVdLpBjkcjnz589n9uzZBAcHA+Dl5YVSabwcJRKVh7S0dG7duvNICQRx/fptHjyIytVPJpPh4VGHBg28adiwHg0aeOPl5VZoFa5nicpQsyUsmV9DkwlJfZLq+mhUep6KoUw5/x9kZ8PtIOjWvfD+BqCwr4fjhEjE9Jg8FY4qQ42ZTIlGpUVuUnXqPpcEF5dqvP3266xY8QPLl/8fHTu+gK3tE5f6V+pYs/BqHA8y1GwNS2GEZ/4mP5mdDdooBQ/vZOF+71/MPPqUxS2UKSWOY8iPkJAQPAzIK29MpDiG0iUrK5vw8HtPbQjrfh48iCavj5Ora00aNvTWK4L69T2L/fKQrRE5GJnGL6FJ/BOVzuOyyhYKgYGu1rzubkNrR2W5R6WKoggnT0DLVghl/KK0Z9Jpwo9H03VucxoMkFYUj1GpVAwfPpGwsLu88kpfPvlkYo7za24l8NmlWDysTDjeu26+Hmrx+86Q/vdHmNY6g0Wr97HqsqgsxC8xZRbHUBBvv/225K5ayVGr1URE3Nd7A925E0ZoaAR37z7QVyZ7lmrVnB4pgXo0bOiNj48XNjYlD3a8kZTFr6HJbAtP0XsVAbzgpGSYuw0DaltjWc5vx6Io6gruyGQ6xdShY7nKI5ETExMTPv54AuPHT2PHjr94+eW+eHs/eXkd4WHLtzfiCUlVse9+Kv1d8/7c2vs3weKQKSkCZN/5GyqJYjAEgxXDyy+/jKenJ4sXL0b2+A9AolKj1WqJjIwmODiMO3fC9O6hERH3UavVeV5jbW2l9wjy9HTD3b0OHh51cXCwM5pckelqdkSk8EdEij7mAKC6Us4QNxuGudvgWUi0apmydw+EhiK+/Q7CM556xkLUakjY1BK5gzfWvb5HprTP1afPktbY2tqR3DepVGSozLRs2ZRu3Tpy+PBxli1bz/Ll8/TfYZYmMkZ72fHN9XhW3EzgxdpWeX6/CRYWmFRrC+K/aBJvok2LQmZpvPoPFQGDFYOfnx81aujyipRmEr3s7Gxmz57N4sWLCQ4O1kdWS5SMpKQU7twJIzg4VK8IQkLCSU/PyLO/hYW5XgHoNoTr4ulZFycnh1J5KUjO1rDnXip/RKRw4mEGjw1TCkHnPTLM3ZYuLhZl4lVkCOKFC/DnDt3BlcvQ5oVSmUeTEIQm7gaapHAE07zNAXJTOWpRhayYFcuqOhMmvMWxY6c5d+4iJ06co2PHNvpzY7xsWX0rgYsJWRx/mEGn6nk7LCQ4tebi/rGYWkXzQvg/KBu+XlbilwkGK4bJkyfr///xxx/j55fTV1qtVnPw4EE+/LDwXOj5ERYWxrBhw/D29i631N2VHbVaTWjoXW7fDnm0CggjODiMmJi4PPubmChwd9fFA3h46L78PTzqUr26c6mvCrM0Wg5HpbM9PIW/H6SRpX2yT/GCk5JX61jT39UahzKIOSgO4r17sH6t7qBrN4RSUgoA6oeXAFBUa1qlA6xKk1q1ajB06Ets3ryN5cv/j7ZtW6BQ6L4KnZQKhrnbsCE4ieU3E/JVDCnWdQi60xVLqyiahx2SFMPTrFu3jmHDhuVo02g07Nmzh4iICEaMGFGscVNTU9m8eTP37t3jxx8lX+zC0Gq1BAeHcunSdW7dukNQ0B1CQsJRqfI2A9Ws6YKnpxteXnXx8nLH09MNV9daKBTl80VzNjaTt05E6o/r25jyal1rXq5jTR0jZzc1NmJKCqxYBllZ0KABvDa0VOdTR18E8o5feMyNneH0dR5GzI1EnBvYlao8lZVRo15j9+6/CQu7y44dfzF48JO4q3H17dl0J4mj0elcTsikqX1u54GafRris/kg9m77EJONmza9ImD0zWczMzNWrlxJ586diz1G48a6MP979+4ZS6wqhSiKhIZGcPr0eQIDr3Lp0tU8A8SsrCypV8/9kRJwx8tLFylclNiAsqS9szktHJS0dVbyah0bGtmZVoq9K1GthjWrITZWVxP4vXEI8tJVruroQCDviOfHBP/9gG5OLxEXnCwphnywsrLk3XdH8PXXK1m37md69+6CtbUuHqGOpQkvuVrzR0QKy28msC6PlNxmNmZ0GewEWa8idChZQsSKiMGKYdOmTWzatAmAixcv0rVr7gpJCQkJmJkZP0NlfmRlZZGV9WRzMjk571w6lRlRFLl58zZHjpwkIOAk4eE5laaFhTlNmzakYUNvvL09qF/fkxo1qleIL1hRFPkvLpNDkWlMb5L77UouE/iru2s5SFZCfv8Vbt0EpRImTkKwKt1AJ1GrRhX1HwAmNfI3V3l0rcHm3RsY5FH8l7PngYEDe7N1625CQyP44Yffef/9MfpzE33s+SMihT33UnmQrqKmRe6Vq2xk5SvvWVQMVgxubm76fYXQ0NBcewwymQxnZ+d8C/iUBl999RVz584ts/nKisfFZY4cOUFAwAmiomL05x7XE2jZsiktWzbF29uz3ExB+aHWiuy7n8rqW4kExutqA/SsaUVLx8ofACkGHIEjR3TJ8d5+F6FWrVKfUxN7HVRpCKY2yB198u3X6FU3dr2xmS2NpESWBaFQyPngg7eZPHk2v/++k1de6Uvt2rrVQUM7M6Y3dqRTdYs8lcJjUh9mEP5vNPW6mGHqUHixn8pCsbySHisDGxubClHCc/r06Tk2u5OTk3F1rYRvoOg2jc+fv0xAwEkCAk4RH/8kfYRSaUb79q3p0qUD7du31mcOrWikqrT8HJrEutuJ3E3T7XOYyQQG1bUuk6R1pY149Sr88rPu4OVXEHx9y2ZeVRoKl9bIzB0RBMnjyBi0a9eKtm1bcvr0eVat+oH582foz01uWHBmWlEU2TbiKGkPs9Ac/4rGX+5EZllwTYfKQonrMeRHWUY+m5mZlanpythotVouXbrGgQMB/PPPiRxppa2sLOnU6QW6dGnPCy+0zDd5XEXgfrqK9bcT2RySTIpKFwDnaCZnlKcto7xsqaYstXjKMkO8fw++Xw1aLbRrD336ltncJrXaYT/8eJ7R5U8jakUEhCpfl9hYTJo0mrNnL3D48HGuXLlJkyb5r8aeRhAE3D01RKnvIAhaskMPoGz8ZilLWzZIkc/lyN27D/jzz7/4+++jPHwYq2+3t7elc+d2dO3agZYtmxqcQ6isuRSfyZqgRHbdTUH96DvLy9qE97ztGVzXGvMq4k8vJiXBsu8gIwO8veHNkeXyxVvYnLsnnmJxg98I2neP+v0q58q5LPHycqdfv+7s3v03y5atZ+3aRUX+vXaa1pT0NXPJcLhEVsj+51cxSJHPJUMURc6evcDvv+/k5Mn/9G9/VlaW+Pu3p1cvf1q0aFrh9gueRa0VOfAgjfW3EzkZ8yQ4rkM1c8Z629G9hiWyqvbZyMzUrRSqV4fxxim4U1REdRZo1QimVTPNc3nz7rvD+fvvo1y+fJ2AgJN06dKhSNcJrrUxfe8bMrZ2QxV2EFGjQpBX7Be5olAhI5+zs7Pp2bMniYmJAAwdOhRXV1e2bt1a7DErAkFBd1i6dB3nz1/Wt7Vv35qBA3vRrl0rzMwqUHqHfIjOUPNTSBKbQ5KJzNDtHygEGOhqzdj6dnn6fFcVhOrVEadNB6221D2QniU74gjJO17B1Ks/tgN/L7Bv769b41K9Bu91r9rFZIxJtWpOvPHGK2zY8CsrVvxAx45tcqzURVHkSFQ67auZ50jJLQgCJq7tEM2qkZGgwubBKUxdK783mNEjn58+V1xMTU0JCAgo9vUVjdTUNJYtW8+uXX8jiiKmpia89FIfBg/uT506pe/NUlJUWpEjUWn8HpbC/vupenORo5mcN9xteMvLtkDPjcqMmJEBoSEIjwq0CI7lE8ykjjwLogbBpHCFZGplQromFUUV2OgvS4YPf5UdO/7i3r0H7NjxF0OGDNCfe+PfBxyOSmdxy2q5UnLfOxfP/l+/wcoijP6d9lQJxVAi4++zUc9Pk5CQd1nG540rV24yfPgEdu48gCiK9Ojhx5Yta5k6dWylUArnYjNovieUEccj2XNPpxTaOClZ9UJ1LrzoxsymTlVXKaSnw6Kv4buliNeulqssqsgzAJjUbFNIT4niYmlpwbvvvgHA+vW/kJqapj/X+VFqjFW3EtBoc27+27tbkZ1hQlpqdVIv7SnUOaAyYPCKoagpKlasWMH48eMNFqgqsW/fYebP/w6VSk3Nmi7Mnv0hzZvnLt5ekalnY0pythYnMzmD6lrzmpsNDe0qrmeUUVEqdfsJCfFgVfLU4cVF1KpR3z8NgEnNtoX2v7X3Lt2dXiHudjKO9aR6JIYwYEBvfv99F2Fhd9m0aQsTJrwFFJyS26qaOa8Oeogy/VuU1r0AEajc+2sGK4b33nsPF5cnKWajo6NRq9VUq1YNQRCIjtYVa6mscQTG4ueft7Ns2XoA/PzaMXv21Aobd5Cm1nIpPpP2eZS+tDOVs6trbRrZmWFSwTKalhaP3TwFmQxxzNuQkIDg7Fxu8qijAxFVqQhKe+TOTQrtf3P3Xfo4v0ZcsKQYDEWhkDNx4mj+97+5/Pbbn7z6aj9cXKoVmpK7ev8XYFk7yBSqgl4w3JTUtm1bQkNDCQ0N5dNPP+XLL78kJSWFe/fucffuXVJTU1mwYAEffPBBachbKfjxx616pTB8+KssWDCzwimFhCwNf4Qn89aJBzTaGcLgo/dJyMo7k62vg/K5UAqiKCIeOgjfr0F8VIhIUCjKVSkAqCKOAWBSu1ORAtvcOlXnVMIhbF0lD6bi0LFjG1q0aEp2torVqzfp28d42WIuF7iYkMXR6PScFzVsBObmkJSEeDuojCU2PgYrhj179uj/v23bNj788MMcwWWmpqZMnTqVffv2GUfCSsaOHX+xcuUPAIwd+yaTJo1BJiv/ymL30lTsuZfCnIsx9DgYQYOdIYw/E82++2lkaERqWZgQnqYqfLAqipicDCuXw2+/wn/n4MKF8hZJT/bdAABM6uTt6PEszd7wZFvUOqo3zl3ER6JwBEHQ503av/8IN2/q6tk7KRWM8NBtPC+5Hp9jL0FQKLhj3ZZtt9pz7rtf0SSGlL3gRsRgU5Kl5ZO3kFu3bpGdnY2paU43y8zMTIKDg0suXSXj9OnzfP31SkCX1vett0o3BXN+JGRpuBCfSWB8JhfiM7kYn0VsHquB+jam9K1lxYu1rSpNRtPSQLwQCD9ugpQUUCjg1UHQokV5i6VH6TMEmZktpnW6lbcozw0NGtSjVy9/DhwIYNmy9axc+RWCIDDBR5eS+2xsJidiMuj4lPk1w9mdh6lxqIMSaHxzK5ZtPynHOygZJYp8btu2LZ07d2b8+PG4u7sDulQYq1evpl27dkYRsLIQEXGPmTMXoNVqefHFHowdW3YRkAlZGo5EpxMQlca52ExCUnO/+SsE8LE1o7mDGe2rWdDB2Zzq5pU/RUVJEGNi4Ndf4LKu+A21aukS4lWw/TFl4zerTERtZWLs2JEcOXKC8+cv6yu9uZgreMNDV8jnm+vxORSDxxvNUf03EyefX8i6XOP5VQzr1q1j6tSpvPvuu6hUKkRRxMTEhNGjR7N48WJjyVjhycrKZsaMBaSmptG0aUM++WRiqb99J2dr+PNuKn+EJ3M2LpNnPOjwsDKhhaOS5g5KfB3MaGRrVmVSU5QUUaWC/X/Bvr2gUoFcDj17wYCBZRrNXFrsnniKBfU3c/vv+9TrWfFdoisqNWtWZ8iQAfz00x+sWLGBtm1b6janfezZHJLEiYcZnInJ4AVnXX1vy2qWNOvqQXx8MprkJNSxN1A4NSjnuygeJVIMlpaWrFmzhiVLlnDnzh0APD09c5ibngdWrvyB27dDsLOzYf786Zialv6XS0Samo/OP9Qf+9ia0t3FkvbVzGnuoKywZTDLG11m1J/g4aNn59MAXn8DoWbN8hUsHzKv/4rCpQVye+8iv2xoVFpMZKbkeluQMJhRo15j166/CQ2NYPfuv3n55T7UsjBhqJsNm0OS+eZ6PL/7PVG+sg49MP21FtnW98i8+hNW/vPKUfriI4ilFI2xZMkSpk6dWhpDF0pycjK2trYkJSVhY1O67nonTpzjww8/A2DJks/o2LH06v0+jSiKvHsqCl8HJQNdrahdwUtgljdiQgL89gucP69rsLXVleFs3abC7q1o02OIW+UKiDiOC0dm6VLoNQDpcZl41PXkbkw4Js+5udAY/Pbbn3z77VocHOzZunUdVlYWhKeqaPdXGBoR9nVz1dcYEbVawiaO48oDWzx9LtDwqwMVJkW6Id+LJf7UHD16lIsXL5KcnJxjl37jxo3lphjKiri4eL744hsAhgwZYHSloNKK/P0gjb61LHN9eQmCwLr2VacwSKmzb69OKchk0K27zmxkbl7eUhVIdthBQETu3LTISgHAwlFJojpOUgpG4tVX+7Ft2x7u3n3A+vU/MXnyu9S1MmFwXWt+C0vhm+tx/NxJt2oQZDIiNL24Gy5HFGV43z+FSe2iJeSrSJTok/P++++zbt06GjZsiLW1dY4vr8cJ8KoyixatJiEhCS8vdyZONF6ZvyyNlt9Ck1l+M4G76Wp+6VSTbjWeL/OcMchRj+DlVyAhAQa+VOE2l/MjO/QAAKbuvcpZkucbExMTpk4dy+TJs9myZRcvvtgDLy93PmjgwJbwFA5FpnMpPpNmDrpVQ8O3W5MZtRrPhjtR363z/CmG/fv3ExERgXMeAUCjR1fdeqgAAQEnOXLkBHK5jM8+m2qUzKjpai0/hSSx8lYCURk691InMznJj4reSBQNUauFQwfhdhDieJ0jgGBhARMnlbdoRUZUZ5F9RxcLZObZz6Brgw/ep7NDPxLCUrB3K79UHlWJdu1a4e/fnoCAkyxatIo1a77Gw9qUV+pYsy08ha+uxvFbZ92qwbm1K937OiJYfYLg3b+cJS8eJTJ+NWjQIE+lAPDNN9+UZOgKTUpKKosWrQJg+PBBeHuXrFJdqkrLipvxtN4bxqyLsURlaKhhruBLX2f+6+fGy3WkP26DiImB7X/ogtTKOfldcckOP4yYnYzMqiaKmoaZKK9uCWNg9TeJDUouvLNEkZky5V3MzMy4ePEa+/cfAeCjRg4oBDgSlc7xh0+ioeXvTUX2xigER8fyErdElEgxvPvuuyxevJj79+/nyij4yiuvlEiwiszKlT8QGxuPq2tNRo/OP8NsYSRla/jmejyt9obyxeU4YrM0uFoqWNSyGmf61uUdbzvJxbQYCNWrw5DXYMSb0KhyJS18TFbQDgBM6w00ePOydltn/ks6hnWNir2HUtlwcanG6NG6oNXvvltPUlIyblamvPkoDfe8y3E5vgdTozM4tfw6QduOlYu8JaFEXkmPUz3k59Wh0eSde6e0KU2vpAsXrjB2rC5wZfXqhbRoUXhSs2dJVWn5PiiBNUGJejORh5UJHzRw4NW61s9FXiJjIiYkwE+bod+LCGVUZ7w0EUWR+LX10Kbcxfa1g8XK769UKsnMzCwF6Z5vsrNVvPnmJEJDI+jVy5/PP/+Yhxlq2uwLI0Mj8kP7GvStrauZ8d/6m5xZeQsb27sM+fkFzGq1LlfZy8wrqbQquFVUsrKy+eqr5QAMHNjbYKWQodbyQ3ASy2/GE5+tUwj1bUyZ3NCBgbWtkEsKwSBEtVq3l7B7F2RlQXw84uzPKqz7aVERBAGH0ZfJDjuISa3Kt3FZlTE1NWHWrCm8/fZUDhwIoFu3Tvj5teM9bzuW3kjgq6tx9KxpiUIm0LhfdSK27Maz4Q4yjx/H7LXfylv8IlMixfDpp5/mW8FtwYIFJRm6QvLDD78RHn4PR0d7Jk0q+ua6Rivya1gyX1+NIzpTt4rytDbho0aODHS1qnq1kUsZUaWCs2fgr30QFaVr9PCEUaMqvVJ4jGBigVm9geUthkQeNGpUn+HDX+XHH7eycOEKfH0bM6G+PX+EpzDUzYbHJhhlDXteHJZKUtx5sh9cRZseg8yifDP1FpUSB7ilpKSwbt06rly5AkDTpk15++23sbYuvw3T0jAlRUTcY9iw8ajVar76agZdu3Ys0nX/xWUwIzCGSwlZANS2UDC1oQND3GxQSCsEgxBTkiEgAI78A8mPNlatbWDQIGjXHqGcs9gaA1GjApmiRApu7wenufZPMIOWdcOjixTrUhpkZWXz5puTCAu7S69e/syd+xEqLZjKc/7etFotST93RB19Hou2M7Ds+Fk5SVyGpqTLly/To0cPtFotbm5ugC4t98KFCzl48CBNmhhuf6+IiKLI4sVrUKvVtG/fmi5dCl/eZ6i1fH45lg3BSQBYm8j4X0MH3vKyxUxe+b/AyhLx/n2dyejUSVCrdY329tC1O/j56VxRqwgZgcvJvPIDFu1momxQvOy82alqLBXWaNWVMyXGjh07mD9/PkqlEplMxqpVq2jUqFG+/efMmcOff/6JnZ2dvs3BwYHt27eXmoxmZqbMmjWFd975HwcOBNCqVTMGDMgdbyKTyTBv9T+urlhJeIAJA7YkYWJhm8eIFYsSKYYpU6bw5ZdfMmbMk5oDWq2WDRs28MEHH/DPP/8YRcjy5siRE5w5E4iJiYIPP3yvSG9z391I0CuFoW7WzGzqRDWlFIlqCOKN67B/f06XUzc36NETWrZCUFSt5ylq1WQErkabEoGoSi/8gnzo9kULGvs04Z12N40oXdlw9uxZRo4cyfnz56lXrx4//vgjvXr14saNGwVaIZYuXYq/v3/ZCQo0buzDe++NYPXqTSxevBofn3p5uq4LtfpyMTCDrEwrri7dSPMZFb+IWYleXVNTU3nnnXdyFKKRyWS8/fbbpKWlFXBl5SEjI5OlS9cBMGLEYFxdi5ZsbZKPPW2dlPzWuSbftXGRlEJx+O8/nVIQBGjREj6ZBjNnIbzQtsopBYCsoO1oUyIQzJ1RNny92OPY1LTgYfZ9TK0qX/6sBQsW0K9fP+rVqwfA8OHDUavVbNy4sXwFy4c33xxM+/atH2VYnk9qam6FbmajpHXzWzRp9guupptzufZXREqkGNLT08nIyMizPT29+G88FYmNG38nOjqGGjWqMXLk4CJfZ2ki488uteniIqWyKApiYgLizj8Rw8KeNPboAd27w/yvEMZPQKhX9AyjlQ1RFMk4txQA8+ZjERRKo4y7ZMkS3Nzc8PX15fvvv2fAgAHUrl27wgagHj58mFatWumPZTIZLVu25NChQ+UoVf7IZDLmzJlK9erO3L37gM8/X6J307+XpmJHRAoATT4exQu2iTjcagrh4eUpcpEokWLo168fnTp1YuPGjfz777/8+++//PDDD/j5+dG/f+UMBX+a2Nh4fv31TwAmT34XpTLvP9b83gCq6pdYqfDnDp3b6d/79U2CSw2Eoa8jOFcrR8HKhuw7u1FHnweFOea+75VorJAjkbS1607SvTSmTp1K165diYyMpF27duzatYtPPvmEL7/80kiS52bjxo34+/sX+BP12JvsKeLi4khOTqZ69eo52l1cXAgNDS1wzg0bNuDv70+HDh0YOXKkvgxAWWBra8O8edMxMVFw9OgplixZQ3hqNv5/RzDxTBRXEjKRuXlg2vhVBBHEX34h6X7FtqiUaD0+b948ZDIZ48ePJysrC1EUUSqVTJkyhc8//9xYMpYbP/zwG1lZWTRu7IOfX+6KdI83mBWCwBfNK4cbWnkjarUQFgYXAqGZL4KXl+6Ef1eIjoaWrQq8vioiatWkHZsFgEXL90vs0nhxczCDa7xD7K0kbGtbcvXqVV577TWaNm0K6DZmS5NRo0YxatQog697bGV4uob84+OCLBB16tTB1taWDRs2IJPJ+Pzzz2nZsiXXrl2jVq2yKVTUpIkPc+d+xMyZC/jjj704OTviV9+PPfdSefdUFH/3cMVq0GAy/7vCob8diNm3j9d2vIilc8WMTi/RikEulzN//nzi4+O5dOkSly9fJj4+nnnz5iGXV+5CMdHRsfz5p+7tddy4kbne/s/HZdLr0F02BCex7nYit5Ozy0PMSoGoViNev4b482b45COY/6UuBuH0KX0fwc0N4ZPpCM+hYlDdO4Em/iaC0gHzNiVPVV+zhSOXk89i6axEq9Vy7do1evbsqT8fFhamL8VbGKIollmZXotH3mVZWVk52rOysvTn8mL06NFMmTIFhUKBTCZj1qxZKJVKVq1aVaryPku3bp348EPdau/7NT/iF3mRWhYKQlJVfPjfQ7CzQ9a7O0mihqwMuLez4ga8GbxiiImJYfXq1QAMGjSIhg0bolQqadxYl5Pm448/5uOPP8bJycm4kpYxf/yxB7VaTfPmjWnVqpm+PVWl5aurcfzf7UREwFkpZ1nr6tSzKXl21aqEmJUFV6/qVgaXL8HTb3xmZtCkKTSuGu7MJcW0jh+2Qw6gTYtCZlZyV8a2Exvi/78lfN90HsHBwaSnp+Pr66s/f+XKFZo1a5b/AE8hCAInT540aP6NGzcWuln822+/4eKSs8aEo6Mjtra2REdH52iPiorCw4BUJ3K5HDc3tzI1Jz1myJABxMbGs2nTFlZ+vZyBE8az1rw+u+6m0sAmnikDXqTL2ddJl13ALjESdXxHFA71ylzOwjBYMfz+++/MmzePiRMn5vAbfsyNGzdo27YtR48eLbNlnLHJyspm507dauG113TRp4nZGn4PS2bVUymxB9e1Zq6vM45SGU0AxNRUuHRRpwyuXdPVU36MtTX4NofmzaFBwypRW9mYmNbxL5Vxr169ip2dHbVr19a3Xb58mffee49NmzbxySefMHXqVC5fvkxsbCyjRo3i77//5vbt2+zZs4djx44xceJEAgICOHr0KJ988gljx44lODiYmJgY9u7di+IZD7HimpIAunbtyvnHVfbQrVgCAwOZOXNmvtd88MEHfPfddznaHjx4QOfOhueYMgbjxo0EYNOmLexbuYruo8ex396HhdfiqWVpwuCxC0ne5IeKbJJ/7ovZ4JNYVHeqUHuSBpuSdu7cyZYtW1iyZAk186iTu3v3bj744APmzp1rFAHLg4MHj5KYmEz16s4keTTmpSP3aLwrhNmPUmK7Wir4vXNNVrzgIimFR4hnz8CHk+GHDXDxok4pODnpYg4+ngZLvkUYOQqhaTNJKaD7wks7vQB1fFCpznPlypUcgaZZWVncvn2bpk2bMnLkSHx8fGjRogWbN2/GzMyM1NRU/u///o/mzZtz8OBBXnzxRX3w6uP+HTp04KeffkKhUHDp0iWjyjtt2jT27t1LcHAwAD///DNyuZyRI0fq+0yfPj3Hl/6uXbvYtWuX/nj9+vXExMSUW00YQRAYP34Ukye/A8DNDatpGHkdgMnnotmBA1ZtvkamMic9KYFtr+3j8Kz/0FSguisGrxjS09MZOLDgHC6TJk2iQ4fKm/xrz56DALzySl9S1HAqRueS62NryhgvO15zs36uo5fFiAj47xy4uyM0b6FrdHMHrRZcXXUrgxYtoLZrhXoLqiiIopa0gGlknP+OjP++w+Ht68iU9kYb/6+pZ/nUayURJx9y5coVvZkX4Pr166jV6hymJE9PTwDs7Oz0/7e3tyclJSXP8b0eOQw4Ozvn26e4tGnTho0bNzJ06FDMzc2RyWQcOHAgR3BbVlZWjs3oefPmsXTpUr755huys7MxMzPj0KFD+Pj4GFU2Qxk27GXs7GyZN28pab+sxbn/CGK8WzLhTDRxzXrwVtgkIq4dIy3Fmgcnr6LJrIfcxK5cZX6MwYohP5fNZ3nWs6Cy8PBhLBcvXgOgd+8uZFtbsLxNdZo7KJ/LfQRRFHXeQjY2T1JPXLqoq6HcvIXuBxCqVUP8ejFCKXu8VHY0qZGkHpxI9p09AFi2n2VUpQCQHpeFvYkT6iwNW7ZsyXHuypUr1KpVq0SeSaWt7F9++WVefvnlfM8/G4Px+uuv8/rrxQ8ILE369OmKp2ddZs5cQPjuzdh0yyDZtyOzLsVxs+m7zEt8iKLzIkzlAor0HmBtR3aqinNrb+E73BPLauXjtWSwYlCpVGi12hzRzs+i0WjIzi65l46hOVOMweHDxxFFkaZNG+DiovOfr2P5/Jg+xORkuHsX7kbAnTsQfBtSUuDd96DNo0pizXwhMlIXjfwUklLIG1GdRVbQdlR3j5F583dQpYHMBOueq1E2HmH0+bp+5kvr5m0Y0zK3mefy5cv61cKRI0cIDw9n48aNDBgwgMuXL7N582Zq1qzJsWPHuHLlCnK5nPDwcNauXUuPHj0IDw9n8+bNDBw4UN+/U6dOld4LsTTx9vZk06ZlLF68mj17tyJPiiOhU39+vpfJee8P2JH1HdbungjVdHuyYYdvcHFzKE0G1QDKRzEYnF31iy++IDk5mUWLFuXbZ9q0aVhaWjJr1qxiC3b27Fm6d++eI2fKjBkzCs2ZAiXLrjpmzIdcvXqTDz98T7/xXNUQk5IgNgZiY3U/cbEQEwsP7kNSUu4LFAp45VWEnlJR+uIgalTEfmcPWt1mvMKlFda91qBwLj2vrPwK9fTq1YsWLVrw1VdfldrcEvlz7txFli5dx9UMGTF9R6CxscdCnU0tKxPebVSNfrWtSfxxCXf+CaZZ8x+xH7wLU/eehQ9cBAz5XjRYMWRkZNClSxdUKhXDhg3Dx8cHKysr0tLSuH79Olu2bMHCwoKDBw9ialp808srr7yCmZkZv/76K6BLzlezZk1mzpzJpEkFF3UvrmKIjIzmpZfeQhAE9uzZjJNT5X4DFlOS4eRJyMpCGPBEyYlfzC04LL96dajtqktYV88b6taVNoxLSPK+MboaCz6DMandqdTNMVIFt4qLRqNh795DrNv0B7fqNiO5hR+iqc70LhO1HL02EXuLc6DIwP6tSygcjbNXUqppt83NzTly5AizZs3iyy+/JDk5GUEQEEURW1tbxo0bx5w5c0qkFECXM2X27Nn646dzphSmGIqLqakJb701lJiYuAqnFERRBI1G5+2TmgLJKToTT3KS7q3/4UPdKqBla4Q+fXQXZWbB1i2gUCC+2P9JvQLnapCSCk6O4Oik8x5ycoJq1cG1NoKyYkZjVmZs+v5fmc0VfjyaljadSInKwNpF+l1WNORyOQMG9KJfv+4cP36W7Qf2cSjNlKR6zXCxtkKd3ALryLosNLditr0uxkE8ewbS0nR/p55epZ5qvlgpMczNzVm8eDELFy7k5s2bJCUlYWdnh4+PT4F7D0WloJwp586dK/H4+eHo6MDYsW+W2viGIq5fB1cu65SBSgVFWdxVfypoyMEB2rQBJ2edUnn8u3lvrOQtVIU5t/YWr9eaSOzNREkxVGDkcjl+fu3w82tHVlY2V6/eJDAojJXuvtjFx+BRxwlB9mjv5sg/cPu27v8zPoVSrm1eolxJcrm8VDaDDc2ZkpWVlSOMPumRnTz5cZWvSoqYmAgJCblPmJqClRVYWYONNdg76t7+nZygRk2Ep+976CNvjYwM3Y9ElceqngmHTpyhp0mzSv838DxRr54b9eq58dpTbY9/f6K7ByDo9gAFIeffeBHRj1WEF8wKmdTe0JwpX331VZ4Bda6urqUjoIREJeD7jtIGc5XkqwUlujwlJQVb24JTr1RIxWBozpTp06fz4Ycf6o+1Wi3x8fE4OjoWyWSSnJyMq6srd+/eNVqN6KqE9HwKRno+BSM9n4Ipq+cjiiIpKSl5Zqx4lgqpGMCwnClmZma5zE555XEqDBsbG+mDWwDS8ykY6fkUjPR8CqYsnk9hK4XHVNi8DkXJmSIhISEhYXwq7IqhKDlTJCQkJCSMT4VVDFB4zhRjYWZmxmeffVZp8zuVNtLzKRjp+RSM9HwKpiI+H4MjnyUkJCQkqjYVdo9BQkJCQqJ8kBSDhISEhEQOJMUgISEhIZGD50Yx7Nixg9atW9OpUyf8/Py4du2aUftXdgy53y1bttCzZ0+6detG69atGTx4MGFhYWUnbDlQ3M/DihUrEASBgICA0hWwnDH0+YSEhPDqq6/SpUsXGjVqRNu2bfnvv//KSNqyx5Dnk5WVxZQpU2jWrBl+fn688MIL7NixowylBcTngDNnzojW1tZiUFCQKIqiuGnTJrFWrVpicnKyUfpXdgy9XxMTE3H//v2iKIqiRqMRR4wYIdavX1/MzMwsM5nLkuJ+Hu7fvy/WqVNHBMQjR46UgaTlg6HP5+HDh6Kbm5t49OhRURRFUaVSiV26dBF//fXXMpO5LDH0+Xz66aeim5ubmJiYKIqiKAYGBoqmpqbixYsXy0zm50IxvPzyy+LQoUP1xxqNRqxevbq4bNkyo/Sv7Bh6v4MGDcpxfO7cOREQT548WapylhfF/Ty88sor4po1a6q8YjD0+UydOlUcNmxYjrbbt2+L9+/fL1U5ywtDn8+LL74oDh48OEebs7Oz+M0335SqnE/zXJiSDh8+TKtWrfTHT9d2MEb/yo6h97t169Ycx4/rgD+b9LCqUJzPw+7duzExMaFXr6pf9c7Q57N9+3Y6d+6co83Ly6tIOXwqI4Y+n1dffZV///2XiIgIAA4cOEBMTEyuMgSlSYUOcDMGhtZ2KK9aEOWFMe731KlT1KxZkw4dOpSGiOVKcZ5PWloaM2fO5MCBA1VWWT7G0OeTlpZGaGgoGo2GN954g7CwMKysrJg8eTJ9HheYqkIU5/MzatQo0tPTadq0KTVq1CAoKIhBgwYxZMiQshAZeA4Ug6G1HQztX9kp6f1mZWWxaNEiVqxYgUkVLP9ZnOcza9Ysxo4dS40aNar8pryhzycxMRHQPaMjR47QrFkzDh8+TK9evfjrr7/o0aNHqctclhTn87N+/XoWLFjA+fPn8fT05NKlSxw6dMgoRdCKSpU3JRla28HQ/pWdkt7ve++9x2uvvVYmqUvKA0OfT2BgIGfOnGHs2LFlIl95Y+jzkct1Fcn69+9Ps2bNAOjWrRtdu3blu+++K2Vpyx5Dn48oinz88ce89957eHp6AtCsWTP27dvH/PnzS1/gR1R5xWBobQdD+1d2SnK/06ZNw8LCgi+++KI0RSxXDH0+e/fuJSMjg65du+Lv78/QoUMBmDx5Mv7+/vpswVUFQ5+Ps7MzZmZm1KpVK0d73bp1CQ0NLVVZywNDn09MTAwJCQm4ubnlaHd3d+ePP/4oTVFzUOUVA+Rf26F79+5G6V/ZKc79LliwgLt377JixQoAzp8/n2OMqoQhz2fWrFkEBgYSEBBAQEAAv/32GwBLly4lICAALy+vMpO7rDDk+cjlcjp06EBkZGSO9ujoaOrUqVPqspYHhjwfJycnzMzMcj2fyMjIsrVYlJn/Uzly5swZ0cbGRrx9+7YoiqK4efPmHH7EHTp0EGfMmFHk/lUNQ5/P6tWrxUaNGomnTp0Sz507J547d0787LPPxB9++KE8xC91DH0+TxMaGlrl3VUNfT4HDhwQ7e3txfDwcFEURfHatWuimZmZuHv37rIXvgww9Pm8++67Yv369cX4+HhRFEXx/PnzoomJibh06dIyk7nKbz5D4bUd0tPTc9gAn7daEIY8n5SUFCZMmIBWq6Vdu3Y5xvnhhx/KXPaywNDPz2MmT57M6dOn9f/38fHRryCqEoY+n549e7Js2TIGDhyIlZUVarWaTZs28eKLL5bXLZQqhj6fb7/9ljlz5tCtWzcsLCxISUlhwYIFvP/++2Ums5R2W0JCQkIiB8/FHoOEhISERNGRFIOEhISERA4kxSAhISEhkQNJMUhISEhI5EBSDBISEhISOZAUg4SEhIREDiTFICEhISGRA0kxSEhISEjkQFIMEhISEhI5kBSDRLni5uaGv78//v7+tG3bFkEQ8PX11bfZ2dlVypoG3377LS+99JL+OCAggI0bN+bql1+7hER58lzkSpKo2AQEBAAQFhaGu7s7S5cuxd/fH0D/b2XDxcUlR1rlx9lWR40alaNffu0SEuWJpBgkypXJkycXeH7UqFHY2dmViSzGZNiwYQwbNqy8xZCQKBaSKUmiXCmKYjh06BC+vr4IgsC+ffvo378/NWvW5KWXXmLr1q106NCBLl260KZNGz788MMcmSq3bdumv3bPnj0MGDCAevXqMWnSpBzz/PLLL7Ru3ZouXbrQrl07pk+fnuf1/fv3x93dnXnz5pGUlMSYMWNo0aIFvXr1IiEhQT/W42sAvvnmGzZu3MjFixf1JrKMjIx82411T2q1mmnTptGkSRP8/Pxo3bo1S5cu1Z/75JNP8PX1xc/Pj549e3L16tUCfxdLlizBzc0NX19fvv/+ewYMGEDt2rX55ptvCrxOohJSZgm+JSQKoaDaBUeOHBEBcc6cOaIoiuLt27fFoUOHiq+++qq4Z88eURRFMTs7W+zVq5c4d+7cPK9duHChKIqiGB0dLZqZmYn//POPKIqieP/+fVEul4t37twRRVEUHz58KDo4OOS6fsmSJaIoiuKtW7dEQRDECRMmiGlpaaJGoxHbt2+vl+3pax7z2WefiX5+frnuK692Y9yTKIri9OnTxRYtWoipqamiKIriv//+K9rb2+vPde7cWczMzBRFURR/+eUX0cnJqdCaI2+99ZZYrVo18dKlS6IoiuKyZcv0Y0pUHaQVg0Sl4rEt3svLi19//ZX/b+/eQmH74jiAf4dcJ5GMW4rkUiZmyq0QJV6U4gEhxSNFERIlb8qlSaa8eVBeKPKClJKUB4XsUTSTIvdSKAzidx5Odv+dmdNxTJ3D//t52mutvfZev/Y0v/Zau5bFYkFJSQkAwMfHB+Xl5VhYWHDZ921qJzw8HCkpKdje3gbwc/ewl5cXdZHbYDBgfn7+Xf/KykoAQFJSEsLCwhAZGYnAwEB4eXkhJycHW1tbHonREzE9PDzAYrGgqakJer0eAJCXl4eWlha1rbm5Wd2kvrq6Gk6nE1NTU78cm81mQ1VVFdLS0gAAoaGhn46X/j1cY6AvJSYmRlO+vb1FTU0NDg8P4evri/Pzc5eb5gBAdHS0ehwUFITb21sAgNlsRl1dHYqKitR9mmtra9/1j4qKUo8DAwM1Zb1ej5ubm0/F5smYHA4HnE7nu61E+/r6oCgKnE4n+vv71a1ZASAiIkKdDnPl9fUVu7u76O3tVevePhig74VvDPSleHt7q8d3d3coLCyEwWDA2toaVlZW0NXVBXGz99R/++p0OvU8nU6HiYkJKIqC9PR09PT0wGw24/r62m1/V2V39/0IT8X0O4aGhtSvolZWVuBwONDe3u72/IODA9zf38NsNqt1iqLAZDL99j3pa2BioC9rb28Pl5eXqKiogJfXz5/y09PTh69zcnKC9fV1GI1GDA4OYnd3F6enp1heXvbYWN/GBwBOpxPPz88u6202m0diSkhIgL+/Pw4ODjT1Q0NDiI+Ph7+/P/b39zVtVqsVq6urbq9ps9kQEhKieWvb2dlhYviGmBjoy4qLi0NAQID6B/7y8oK5ubkPX8dut6Ojo0P9s359fYWIIDEx0WNjNRgM6jRNW1sblpaWXNY7HA6PxBQQEIDW1laMjY3h/v4eALC4uIjZ2Vno9Xq0trbCarWq97bb7RgZGYHRaHR7TUVRkJqaqpYfHx9ht9vV9Qb6Rv7myjfRm4WFBcnOzhYAYjKZZHR0VNNmMpkEgBQUFMj09LTaNjMzI0lJSZKVlSVlZWXS0NAgfn5+UlhY6LLv1dWV1NfXS3BwsMTGxsrAwICcnZ1JfX29pKenS0FBgWRkZMj4+Ljb/sXFxeLn5yfJyckyOTkpw8PDEhsbK8HBwVJVVSWTk5OaPna7XS4uLiQzM1Nyc3OlpKRE/RrIVb0nYhIReX5+ls7OTjEajZKfny+lpaVydHSktnV1dUlycrLk5+dLUVGRbGxs/PIZVVRUSGNjo1re3NwUAHJ1dfXZx0//GJ2IByZGieh/Z2JiAt3d3Tg+Pv7bQyEP41QSEf0Rri98X0wMRPRHFEXh+sI3xakkIiLS4BsDERFpMDEQEZEGEwMREWkwMRARkQYTAxERaTAxEBGRBhMDERFpMDEQEZEGEwMREWkwMRARkQYTAxERafwAFv+boJcIlUwAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cpdtp = ConditionalPDTPlot(eta_min=0.5)\n",
    "cpdtp.plot(\"strong\", aperture_radius=0.3, wind_shift=np.inf)\n",
    "cpdtp.plot(\"strong\", aperture_radius=0.3, wind_shift=0.196, ls=(5, (10, 3)))\n",
    "cpdtp.plot(\"strong\", aperture_radius=0.3, wind_shift=0.056, ls='-.')\n",
    "cpdtp.plot(\"strong_adhoc\", aperture_radius=0.3, wind_shift=0.01, ls='--', smooth=10)\n",
    "cpdtp.plot(\"strong\", aperture_radius=0.3, wind_shift=0, ls=':')\n",
    "cpdtp.legend()\n",
    "cpdtp.savefig(\"plots/2_cond_pdt.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "de1f954d-377c-4b71-b58f-778510790117",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "scp = SpatialCoherencePlot()\n",
    "scp.plot(\"strong_d2\", ls='--', color=utils.LINE_COLORS[2])\n",
    "scp.plot(\"strong\", color=utils.LINE_COLORS[1])\n",
    "scp.plot(\"strong_x1_5\", ls='-.', color=utils.LINE_COLORS[0])\n",
    "scp.plot_example('strong', aperture_size=0.2)\n",
    "# scp.ax.legend()\n",
    "scp.ax.set_ylim(bottom=0)\n",
    "scp.ax.get_figure().tight_layout()\n",
    "scp.savefig(\"plots/3_corr_length.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1720c9c6-cf88-49a0-98d6-653d561b2b4c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gep = GaussianEntanglementPlot()\n",
    "gep.plot(\"strong_d2\", aperture_radius=0.2, fill_kwargs={'color': utils.LINE_COLORS[2], 'alpha': 0.3, 'hatch': \"//\"}, ls='--', color=utils.LINE_COLORS[2])\n",
    "gep.plot(\"strong\", aperture_radius=0.2, fill_kwargs={'color': utils.LINE_COLORS[1], 'alpha': 0.4, 'hatch': \"--\"}, color=utils.LINE_COLORS[1])\n",
    "gep.plot(\"strong_x1_5\", aperture_radius=0.2, fill_kwargs={'color': utils.LINE_COLORS[0], 'alpha': 0.3, 'hatch': \"|\"}, ls='-.', color=utils.LINE_COLORS[0])\n",
    "gep.ax.set_xlim(0, 14)\n",
    "gep.ax.set_ylim(1.51, 2.4)\n",
    "gep.annotate(pos=((0.19, 0.2), (0.7, 0.65)))\n",
    "gep.savefig(\"plots/4_entanglement.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0a894630-184c-41b5-9a1a-50ddc66644bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "wcc = WitnessCoherenceCalculator(channels=['strong_d2', 'strong', 'strong_x1_5'], squeezing=[1.6, 2])\n",
    "wcc_data = wcc.get()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "75c29b90-3ad6-495e-918a-1013c3826927",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "wcp = WitnessCoherencePlot()\n",
    "wcp.plot(wcc_data, 'strong_d2', color=utils.LINE_COLORS[2], ls='--')\n",
    "wcp.plot(wcc_data, 'strong', color=utils.LINE_COLORS[1])\n",
    "wcp.plot(wcc_data, 'strong_x1_5', ls='-.', color=utils.LINE_COLORS[0])\n",
    "wcp.ellipse_annotate(xy=(8, 5.4), wh=(0.4, 1.6), text=r'$\\xi=1.6$', textpos=(6, 6.8), shrinkA=7, shrinkB=6)\n",
    "wcp.ellipse_annotate(xy=(10.3, 4.6), wh=(0.4, 1.6), text=r'$\\xi=2$', textpos=(11, 2.3), shrinkA=11, shrinkB=8)\n",
    "wcp.savefig(\"plots/5_witness_coherence.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7051072a-3224-4fc0-ad45-d756a4fe8559",
   "metadata": {},
   "outputs": [],
   "source": [
    "bc = BellCalculator(channel_name='strong_adhoc_bell', aperture_radius=0.1, channel_length_km=50, nu=5e-4)\n",
    "strong_b_10_0db = bc.get(wind_speed=10, db_p_ms=0)\n",
    "strong_b_5_0db = bc.get(wind_speed=5, db_p_ms=0)\n",
    "strong_b_10_3db = bc.get(wind_speed=10, db_p_ms=3)\n",
    "strong_b_5_3db = bc.get(wind_speed=5, db_p_ms=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "49a503d0-3235-4d6f-94da-0c494189c6f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "bc = BellCalculator(channel_name='strong', aperture_radius=0.1, channel_length_km=50, nu=5e-4)\n",
    "strong_10_0db = bc.get(wind_speed=10, db_p_ms=0)\n",
    "strong_5_0db = bc.get(wind_speed=5, db_p_ms=0)\n",
    "strong_10_3db = bc.get(wind_speed=10, db_p_ms=3)\n",
    "strong_5_3db = bc.get(wind_speed=5, db_p_ms=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a6af73cd-6a99-41ba-9078-add949331120",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEiCAYAAAD9DXUdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAACTx0lEQVR4nOydd3gUVduH79lN2fQeQnoFQu9FQBClKkhXsYGCIIgCKiCgvny+NAFFROVFUARRioLSIoj0GqRDKOmFkJC6m1525/tjkk1CEkhCKsx9XXNld+bMmTObZH57ztMEURRFZGRkZGRkClDU9QBkZGRkZOoXsjDIyMjIyJRAFgYZGRkZmRLIwiAjIyMjUwJZGGRkZGRkSiALg4yMjIxMCWRhkJGRkZEpgSwMMjIyMjIlMKjrAdQ1Op2O2NhYLCwsEAShrocjIyMjUyOIokhaWhrOzs4oFPefEzz2whAbG4ubm1tdD0NGRkamVoiOjsbV1fW+bR57YbCwsACkD8vS0rKORyMjIyNTM2g0Gtzc3PTPvPvx2AtD4fKRpaWlLAwyMjKPPBVZMpeNzzIyMjIyJZCFQUamnrBq1SqefvppLl++TGBgIG+99Rbbtm2r62HJPIbIwiAjU084cOAAv//+O/v372fcuHH4+Piwdu1afv/997oemsxjxmNvY5CRqS/07t0bjUbDK6+8woEDB5g1axYzZsxg7NixjBgxosavL7tuN1wq44paEWRhkJGpJ7Rq1YqpU6cybdo0XnjhBQAMDQ2xtbWtlevLrtsNn4q4olYEWRhkZOoJUVFRpKWlMWzYMFxcXAgNDWXQoEEMGjSoVq4vu243XCrjiloRZGGQkaknDBs2jNdffx2dTsfx48fZu3cvb7zxBt7e3gwcOLDGry+7bjd8qmsJUBYGGZl6grW1NQAKhYLevXvTu3dvPv/8c37++ee6Hdh9yMrKYvXq1YSFheHt7c2kSZMwMTGp62HJPCSyMMjI1HNeeeWVuh5CKURRJCwsgkGDBhIcfAulUolWq2XDhg2cPHlSFocGjuyuKiMjU2FycnJZv34LQ4eOpU+fQdy6dRNRFMnPz0cURS5evEivXv35+ut1/PvvJfLztXU9ZJkqIM8YZGQeEVJSUtixYwfu7u5cuXKFQ4cO0bdvX6ZOnVqpflasWMEnn3yCi4sLN2/eZM+ePRw4cID58z+jffuO2Nt7AHDnTjiCoEAUdfpzBUEgMjKKn3/+nZ9//h1LSwv69OnBoEF9aN26uewG20AQRFEU63oQdYlGo8HKygq1Wi0b3GTqBYWxC61bt67UeVqtlmeeeQZzc3O+/vprrKysGD58OIcOHarQ+ff7X8jKymbs2PeIiIjGxsaKd98dz7Vr55k9ezY6XZEwKBQK3nxzIq6uvpw4EUhqqkZ/zNPTjaFDBzJ4cF/Mzc0qdW8y96ciz7HKPOvkGYOMTD3j1q1blRYFkALUzp8/z/bt2zE2Nmbt2rV8+eWX1TKm5ctXExERjYODHevWfUmjRvY89dQT/Prrr1y6dElvY2jbti1ffbUcExMT8vO1XLhwhYCAgxw8eJyIiGhWrFjDmjUbee65vrz00lCcnZ2qZXwy1YtsY5CRqWc89dRTBAcH698vXLiwQucdP34cZ2dnIiIiGDt2LD/88APZ2dkPPZ6oqBh27dqPIAjMn/8hjRrZA2BiYsKJEydYtmwZEydOZNmyZRw/flxveDYwUNKpU1s++WQGe/b8zMyZU/DyciczM4utW3cycuR4Pv10KWFhUQ89RpnqRV5KkpeSZOoZFhYWODg4AJL3j0ajISkp6YHnffjhhxgaGuqFZPHixYSEhNC+fXsOHDiAn58f1tbW5OXlYWZmxvvvv1/i/PL+F776ai2//LKd7t078cUX8x/q3kRR5MyZC2za9DuBgRcAyS7Rp093xo9/GW9vj4fq/3GlupeS5BmDjEw947///S9hYWGEhYURHh7OunXrKnTezp079VHSeXl5HDx4kL59+zJo0CB8fX1ZuHAhFy5c4JNPPuHq1asV6jMnJ5fdu/8GYNiwh4/AFgSBrl3b8/XXC1i//it6934CURT555/jjBkzmY8/XkJU1O2Hvo7MwyELg4xMPeO9995Do9EQGhpKTk4OQ4cOfeA5GzduxMvLC7VazTvvvMNrr73GhAkT9DmXTE1NUSqVmJqaAtI394pw6tS/aDRpODra88QTHat8T2Xh7+/HkiXz2LTpG556qjuiKLJ//xFefHEiCxeu5O7dxGq9nkzFkY3PMjL1jF9++YXPPvuMli1bMmbMGEJDQ/nggw/ue86rr77Kq6++CsCzzz5b4lhgYCDnz58nMDCQ4OBg/c/o6OgHJs27cuU6AN27d0KpVD7EXZWPr68XixfP5ebNUP73vw2cOHGWP//8i7/+OsgLLzzPa6+NwsLCvEauLVM28oxBRqaeceHCBa5fv07Hjh0ZNmwYOTk5D9Xf6NGj2blzJ507d+bEiRP6nxXJpBoUJBnBmzdv+lBjqAhNm/rwxRfz+d//ltK6dXNycnLZsGEbw4e/yS+/bCc3N6/GxyAjIQuDjEw9w9xc+nZcGAxWHZ5FVUGr1XLjRqEw+NXaddu2bcGaNUtZtuxTvLzc0WjS+OqrtYwe/Rb79h0uETchUzPIwiAjU8/Izc1l2LBh/PXXX7z66qsYGRnVyTgiI2+TmZmFSmWMp6d7rV5bEAR69uzCzz9/w9y57+HgYMedO/F88snnvPnmDC5cuFKr43nckG0MMjL1jH79+tGzZ0+uXr2KkZFRja3tP4jr128B0KyZLwYGdTMGAwMlQ4b0p2/fXvz66w42bvyNoKBbTJo0i549u/LOO+Pw9JSLC1U38oxBRqaeceTIEQYMGMAHH3zAu+++y+3bdeO+GRQkCUPz5k3q5PrFMTFR8cYbL/Hbb2sZPnwQSqWCY8dOM2bM23z++TckJ6fW9RAfKWRhkJGpJ3z11Vd4eXnx5Zdf4u3tjbe3N76+voSEhNTJeArjCXx8POvk+mVhZ2fDrFnvsGnTt/Ts2QWtVsfvv+9hxIg3+eGHX8nKqht7zKOGLAwyMrXM77//Xub+9957j/DwcL744gt9gFtISAhbt26t5RFKJCUlA+DgYFcn178fXl7uLFv2Kd9+uxh/fz8yM7P43/82MnLkeP744y853fdDIqfEkFNiyNQQXl5epdJMVzTFhUajISEhAVdXV4yNjSt13dDQUD7++GPat29PSEgInTt35o033njgeff+L/Tr9yJqtYZffvm2Xs0a7kWn03HgwDG+++4nYmPjACmT6+TJr/Pkk90ei1TfcnZVGZkGwpw5c5gwYUKp/d9///19z6tKgFtxkpOTeeWVVxg0aBB5eXk0atSIkSNHVuqLT25uHmq1lDLb3t62wufVBQqFgn79etG79xNs376HH37YTERENDNn/peWLZsxefJYOnSofLbaxxl5KUlGpoYoSxQAvL2973vewwa4derUSZ8zSRCEcj2bcnJy0Gg0JbZCCpeRDA0NsLS0qNT16wojI0NefHEo27evY9y4F1CpjLl69QaTJ8/m3Xfn6b2sZB6MPGOQkakh+vTpU2qfKIpERUURGhpa7nn3Brg9TOTzmjVr+OijjzAzK10YZ9GiRcyfXzpb6rZt21CrMwBQqYzZvHlzla9fV1hZGfHqq89x5swVrl4N5syZ85w5cx4fHze6dm2Dg4NNXQ+xWsnMzKzW/uqdMGzdupW1a9ei1WrRaDR4enqydOlSPD09yz0nLCyMDz/8kOTkZO7evYuFhQWrVq2iY8fqTfolI1MZunXrxltvvVVq/5o1a+57XmGAm1qt5sqVKzRpUjV30d27d5OYmMgnn3xS5vGPPvqIGTNm6N9rNBrc3NwYNWoU589fZcuWv3B3d+Wll16q0vXrA+PHw+3bd1i79hf++usQoaHRhIZG8/TTPR6pNN8ajYbx48dXX4diPcPQ0FD866+/RFEURa1WK7766qti06ZNxezs7DLb3717V/T09BSPHDkiiqIo5uXliU899ZT466+/Vuh6arVaBES1Wl09NyAjUwZqtVoMCQkp9+/4XgICAsSlS5eK+/btq9L1duzYIS5cuFAURVE8f/68GB0dXaExFv4vbNu2S+zceaA4c+ZnVbp+fSQ0NFL86KMFYufOA8XOnQeKXboMEj/6aIEYHBxW10N7aCryHKvMs67eCcPIkSNLvD979qwIiCdPniyz/fvvvy++9NJLJfYFBweLt2/frtD1ZGGQqWk2bdokNmvWTBw5cqS4Y8cOcenSpZU6/6effqpU+7Nnz4oWFhZir169xF69eonNmzcXL1y48MDziv8vfPfdT2LnzgPFJUtWVeraDYHg4DBx1qz/6gWic+eB4ocf/p947drNuh5alaluYah3xudt27aVeK9SqYDy11m3b9/Ok08+WWKfr68vzs7ONTNAGZlKUtyYPHTo0AfaDObOnYuHhwfe3t54eXkxffr0Sl2vY8eOaDQaDh8+zOHDh7l27Rpt27atVB+JiZLxub57JFWFwjTfP//8DU8/3QNBEDhy5BTjxk1j6tQ5nD17scL1Kh5V6p2N4V5OnTqFs7Mz3bt3L3UsIyOD8PBwtFotL7/8MhEREZibmzNt2jQGDhxYZn85OTkl/jGLe2LIyNQElTUmX716lcjISP37vXv31tzgyuFRFoZC/Py8WLhwDhER0axfv4X9+w8TGHiRwMCLNGvmy8svj6BPnx51lieqLql3M4bi5OTksHTpUlatWoWhoWGp46mpqQB8/PHHzJw5kxMnTjBz5kwGDx7M33//XWafixYtwsrKSr9VJCe9jMzDcG+21LL+lovTvXv3EsKgVqtreoilKHRXtbN7dIWhEE9PN/7znw/47bd1jBo1GGNjY27cCOHjj5cwcqRUCyI9PaOuh1mr1OvI57Fjx+Lm5sZnn31W5vG4uDgaN27Ma6+9xk8//aTf369fP4yMjNi9e3epc8qaMbi5ucmRzzI1yl9//cW5c+do0qQJw4cPv2/G1FmzZrFu3TosLS0rHCldHRSPjH3hhbdJTk5h48avadLEp8avXZ9ISVHz+++72bZtF6mp0oqCqakJzz77DKNGDcbDw7WOR1ia6o58rrczhtmzZ2NqalquKAA4ODhgbGyMi4tLif0eHh6Eh4eXeY6xsTGWlpYlNhmZmuC7777D0tISX19f7t69y65du9i4cSOTJ0++73nXr18nMTGRsLAwwsPD2bhxYy2NWEKr1ZKSkgpISeseN2xsrBg//mX+/PMnPvroXby83MnMzGLbtl2MHv0WU6fO4ciRk490PqZ6aWNYvHgx0dHR+n+Ic+fOAdChQ4cS7ZRKJd27d+fOnTsl9sfHx+PuXruFRWRk7uXvv/8mKiqKhIQEJkyYwOnTpwFpRnA/nn32WSIjI/HwkHzsa3spKSsrR298LbSPPI6oVMYMHTqA55/vz9mzF9m6dSfHjwfq7RAODnYMGdKfwYP70rhxo7oebrVS74Rh9erV/Pzzz6xdu5bz588DUqCOp6cnHTp0oEePHvTq1YsFCxYA0j/Ziy++SFRUFO7u7gQFBbF//35+++23urwNGRlatmyJtbU11tbW9O3bV7/f2tr6vud98MEHLFmyBChKulebQWaFpUSVSgVGRve3hzwOCIJA587t6Ny5HbGx8ezYsZddu/aTkJDEunW/8MMPv9K5czuGDOlHz55dMTaum4p71Um9Eoa0tDSmTJmCTqejW7duJY79+OOPgBT6XdxG0K9fP1auXMnzzz+Pubk5+fn5/PTTTzz33HO1OvbHhd27d7N//35MTEzw9fUtMx/Qvn37mDRpEocOHeLMmTNMmjSJlJSUMvsbNWoUq1atolGjh/vG1bt3bw4fPgzAwYMHmTFjBu7u7rRp04arV6/St2/fcpdwtmzZoh9j8dcPy+XLl/nhhx8AuHjxov71v//+e9/z/vvf//Lee+/p3//xxx8PPZbKkJWVBYCJicljkZm0Mjg7N2LKlHFMmPAKR46c5I8//uLffy/pU25YWprzzDNPMmjQ07Rs2azBfn712vhcG8hptytOeno6nTp14urVqyiVSjp37sxvv/1W5rJd7969Wb9+PZ6ennh6ehIREVFmf6NHj64Wd8ziwgCS40KPHj0YP348KSkpuLu7k5aWVu75xcdY3ngrS7t27cqMH7hy5coDxaE4x44do2fPng89ngdR+L8QGHied96Zi6OjPbt2bajx6zZ0YmLusHv3fvbs+Ye7dxP1+11dG9OvX2/69euFl1fNLm3Labdl6ozTp0/j7e2t96jp2LEj+/fvZ/z48YiiyJQpUzA0NNR7eRVnzZo1xMTEcPXqVdasWYO9vT27d+/Wz+xWrFjBvHnzWLp0KXv37sXf3x87OztOnDhBy5YtWbhwITdu3GDJkiW0bNmSwMBAVq9ejY3Ng42jiYmJODg46N/PmTMHQ0ND0tPTad++PS+//HI1fkpFfPHFFzz11FOl9h89evS+5128eJEFCxaQlJRUoaR71U1hFTRTU5Nau2ZDxtW1MZMmvc6ECa9w7txl9u79h8OHTxITc4cffviVH374FV9fT55+uidPP92zXno13YssDDIVJiEhAQuLohTMlpaWJCQkANISU3x8PL///js6nY6VK1eWOPeZZ57B29ubr7/+msWLF7Ns2TK2b9/O119/DcC0adNYsWIF/fv3Z9KkSdjb23P27FlmzpyJh4cHCxcuJCAgAJVKxXvvvUdQUBBGRvdfyw0ICCAuLo79+/frE8kFBARw7do1/vzzT0RRxN/fn2effbY6PyY9ZYkCUCpS/16+/PJL5s6dy+bNmxk/fjxr166tieGVS9FSkqpWr9vQkWbRki0iKyubo0dPs3//YU6fPk9ISAQhIRH8738b8fHxoHfv7vTq1Y0mTbzr5XKTLAwyFcbBwaHEcoxGo8HX1xeAoKAgfHwkf3eFQlEqG66XlxcAPj4+BAQEkJGRQUZGRinbQmGtAgsLC/1rhULyqp4wYQILFiyga9eudO7cmeXLl993vAMHDmT8+PHMnTuXrl270qxZM65evYparWbx4sUAtGjRQi9u9YVWrVrRtm1bAgIC8PX11d9/bVE4YzAxkWcMVcXEREX//r3p3783anUaR46c4uDBYwQGXiQ0NJLQ0EjWrfsFJycHevToQs+eXWjfvnW9MfbLwiBTYbp27UpYWBharRalUsm///6rd7309/fXOwjodLpSa/Th4eF4e3sTHByMv78/e/bsqfQ39cDAQObNm8fChQsZM2YMAQEBDB8+/IHnCYKAo6MjcXFxtG7dmosXLzJ79mxAyrXl6lq/pvZHjx6lS5cuZGRkMHXqVK5cuVKr1y+cMZiayjOG6sDKyoIhQ/oxZEg/NJo0jh8P5PDhk5w+fZ64uAR++203v/22GxMTFR07tuWJJzrQtWtHnJ3rzgVWFgaZCmNubs7SpUt59913UalUTJgwQe9rP3jwYPbs2cPkyZNxdHTE3NycNWvW0KZNG9RqNdu2bSMlJYXr16+zdu1apk6dyldffaXve8eOHajVajZt2oS1tXWp1+vXr8fMzIz3338fT09PDA0N6d27d5njPHLkCJcvX0atVhMfH49arcbJyYlnn30WQ0NDTp8+zbx581CpVBgZGbFz507UajVr167FwsJC/7pa89tXgp9//hmlUkn79u1Zt24dU6ZMqdXrZ2ZKXn+yjaH6sbS0YNCgpxk06Gmys3M4e/Yix46d4cSJQBITkzl27DTHjknxLm5uzvqlqfbtW9VqJT3ZK0n2SqoT1q9fz9ixY6utv3u9khoyM2bMYOzYsbRuXbt1igv/F1atWsuGDb/z/PMDmDPn3Vodw+OKKIrcuhXGyZNnOXXqHFevXker1emPKxQKmjTxpkOHNrRv34q2bVtgbl5UlU/2SpJ5JKhOUXjUuHXrVq2LQnGysgpnDPJSUm0hCAJNm/rQtKkP48a9SHp6BufOXSYw8AJnz14kMjKGGzdCuHEjhE2bfkehUODn50WbNi1o06Y5Xl7VmwxUFoYC8nWP9cSpwfMoCc1TTz1FcHAwfn5+ACxcuJA5c+bU2vWLB7jJ1A3m5mb06tWNXr2kQN+7dxM5d+4y589f5vz5q8TExHLzZig3b4aydetOtNq8ar2+LAwFXP7xV7o90R4jV2dwbITwgNTIMjWLRqNh9uzZLFq0CEtLSzZv3syoUaMwMCj7T/ZREob//Oc/rFq1Sv9eo9HUqjBkZhbGMcgzhvqCo6M9Awf2YeDAPgAkJCRx6dI1Ll0K4tKla9y4catar1dpYTh27Bjvv/8+LVu25Msvv8TKyorffvuNEydO0LFjxxoLFqpp2l04jtG1QABEQUBn74DC2Rm8vBCeG1zHo3v8+PHHH/n++++ZP38+ISEhjBkzBg8PD5544om6HlqNc29KjP/7v/+r1esXeSWZ1up1ZSqOg4MdzzzzJM88I8XExMXF07ixU7X1X2lh+Pzzz+nTpw+enp6MHz+ekSNH8tJLL2FlZcVXX31FQEAAP//8c7UNsLbY69iEJroc/DKSsNDmIiTchYS7JCWlYtRvEJZGUrSvuHwpGBiCs7O0NXYG58YIKnnaXV2Iosjq1asZPnw4Dg4OxMXFAdy3hsGjxJNPPsno0aNJTJTSK0RGRuoD9GqD7GzJxiAHuDUcqtuDrNLCYGdnx/z58zE2NsbJyYmpU6fy8ccfM3/+fG7dusWoUaMICAgot7RmfaVPYihxn69iVVw2p0PiMIiPo2lGImoDFbt2htOrkSlDGxsz/MYNBFGEK5dLnC/a2kHbtghjimZMYk4OgrFxbd9Kg+fw4cPcuHGD7777DpAqoAEPjHR+VFixYgVz5syp88hn2V318aXSwvDCCy/w559/Mnr0aIYOHcqUKVN45513AGjSpAnbt2/ngw8+aHDCoNJpcb0dwZx2rRBb2XNd3YRdMekcj0knV5PL33cyOHRbw6+dxvCsoKG7NhUvTQKG8XdArYbkJMjM1PcnarXw3lRECwv9rEL66QLOzghmZvcZzePNt99+i7+/P7169QKKaiQ/LsJQ95HP8ozhcafSwvDMM88wb948XFxc6N69O61atSqRoMzHx4f8/PxqHWRtkXTpCnbtWiEIAs2tjWlubcyslnbcUOewKzpdEgqFO8cL2hvYQc+upgy3E+iPBkuLYmuyiYmQnw8pKdIWdK3EtcSeTyK8PlZ6rdNBSIgkGI9xYRSAq1evsn37dlatWqXPIRMWFgaAs7NzXQ6t1qjryOfMTHnG8LhTaWH45ptvOHLkCN9//z0DBgxg0qRJpdo4OjpWy+BqG5Pgm2Xub2ZlTDMrYz5sacctTS67o9PYFZNOkDqXQ3GZHIoDpaCku6OCwXlqBrmYYd+oEeLKVXAnFmKLbXdiITkZimcFTU6Gz6XcPaKFJbgU2i4Kfrq6PjaCMWvWLLy9vXnzzTf1+86ePYuvr2+FMqk+CtR15HNhoR5ZGB5fKi0MnTt3ZuvWrbRo0YJt27axZcsWnJycGDRoEP369WPAgAEMHTq0BoZa89gnxj3QLtDE0ogZLeyY0cKO0LRc/UziamoOR+OzOBqfxazz8ISDCYNdzRnk4omjj2+JPsSsLNAVRTWSlgZ2dpCUBGkauKGBGzeKjg96FoaPkM5NT4czp4tEw8qqXmZnrAoHDx5k7969bNu2rcSy0dmzZ+nUqVMdjqx2yc/P57PPPuP69ev4+/uXmJFXlIiICKZPn46ZmVmlnUEK3VXlOIbHl0qnxEhLSyMhIQFvb29SU1PZv38/f/31F/v27ePOnTuYmJjwxRdfMHHixJoac7VSGCY+8Is/ueXsx7WRTTFWVn5NNzwtl10x6eyOSedSSlGFOQHoViASz7qa08ikfC0Ws7Mh7k7pGcbQYQhdukptgq7BF8WyipqaSfaLQqFo1QrBqXGlx1/X6HQ6OnXqhJGRESdPntSLXV5eHpaWlixcuJDp06fX8ShrhxEjRvDUU0/h4+NDcHAwhw4dYseOHZXqY+vWraSkpHDs2LEKC0Ph/0KHDs+gVBqyb9+vWFtbVeUWZGqZOk+JYWFhoc/Jb21tzejRoxk9ejQglTLcsWMH3377bYMRhkJCnTxIEwy4kppDR7vKf1PysjDiXX9b3vW3JTI9j90x6eyMSeNicg4nE7I4mZDFnAsJdLFX8ZyrBYPdzHG6RyQElQo8vaStPIyMoW1bSTQSEiAzQ7JPhIRIx01MoEAYxKgoOPhPkWutswvY2NTLGcavv/7K+fPnOX78uH58KSkphISEkJ2d/VjNGJo3b6536Bg4cKDeXbcyjB49mvXr19+3TU5OTokyuYXFlbRayUaYl5eHRqOp9LVlap/C31N1pb6r1sjn1q1b07p1awYNGlSd3dYK7WxVHFLDv4nZVRKG4niYGzKlmQ1TmtkQnZHHnph0dsakcy4pm9OJ0vbxRUkkhrhJIuGoqtivQvD1hXekxGZibi7ExxXNLG7HgrtHUePwMDh+rGQHJiaIhSLR52kEt+rNsVIVsrOzmTNnDsOGDaN79+76/b1796ZZs2YoFAratWtXhyOsXaytrYmMjMTDw4OIiAh9LYvqzvi6aNEi5s+fX2r/xYuHAXB0rPwSlkzdkpSUhJXVw8/y5OyqBdOrJWfCMd/3F8+lReE2dxZCNXy493I7U5pJ7IpO52xStn6/UoC+jc14ycuSZxqbYaConm/0YmQkXLxQsCx1G+LjS9o2PpyF0LSp1PbCBTh2FNzdwcND+mlrVyuzi2XLljF79myuXbtG04LxgOSF1KhRI7RaLXv27OH27dt07dq1xsdT19jY2OgN7cX/PTUaDUlJSRXuZ/369Rw4cKDcpaR7Zwypqal4eHgQFRVVLQ+X+oRGo8HNzY3o6OhHMouyWq3G3d2dlJQUrK2ty2wjZ1etAu3sVDgmR+KWFg83rkOX6n8AuZgaMrGJDROb2HA7M49d0ensiJaWm/6KzeCv2AwcVUpGe1oyxssSH4uH89sXPDykh3wBYn6+NMO4fVsSiuIFam7dhMuXpK0QMzNEd3dpFtK3L4J19XsFxcfHs2DBAiZOnFhCFEAKbLt27RrPP/88rVq1ok2bNhw5cqTax1Df+Pbbb3nppZdK7d+6dWu1XsfY2BjjMhwtrKysHsmHJ0jlaB/VewOqLeZFnjEUqGhsUgp/fLuZSRGBZHTtjvn4Nx98cjVxU53Dr+EatkamkZSj1e/vaq9ijLcVz7maY2ZQs0FOYkyMJA6RkRAVJQmHtmgsLF2OUPgt9vgxqU2haDg7I5ST3O5+5Ofn07dvX65fv87ly5dLuTmbmprqo3BHjx7N//73v3K/DcmUJCAggLVr1xIaGspbb73F5MmTH3jOo1yb5FG+N6gHxudHFTMDBdHufhARKM0YapGmVsb8p60Dc1vb83dsBpvC1RyMy9TbI+acT2CYuzkve1vR1sa4RpZ3BFfXEjMIMS9PsltERsKdO1D8gXzhAly6WPTewADRxUUSCXcP6NGjQtlp586dy7Fjxzh48GCZsS85OTkYGBjwv//9j3HjxtVLo3l9ZeDAgQ0u+4BM/aHKwjB8+HBMTEzYtGlTdY6nTjFu2pS8YwrMUpMRE+4iONRuoJ6hQmCQqzmDXM2JzcxjS0Qav4ZriMzIY2OYho1hGvytjBjjZclID0tsjWsuqZxgaFj0oL+XHj3B0VGaNURFQlaWJCCRkWBkBAWpLADEw4cgN7egL3eEgoyd27dv5/PPP2f58uU8+eSTZY5h3rx5DBgwgG7dutXIPcqUxNjYmE8//bTM5aWGzqN8b1D991flpSQXFxeOHTuGt7d3tQykrig+vTqdrsDii8/pmhoDr76G0Kt3XQ8PnShyMiGLX8I07LmdTrZW+nUZKQQGupgxxsuSJxuZoqijb9OiKEJigiQSkZGQl4fwwotFxz+ZJxm/C3Fw4KaxMZ0/X0b/nj3Y+tc+eSYgI1ML1MpSUocOHcoVhe3btzN8+PCqdl1n9HQ0ZbW9J11TY0i9fA2beiAMCkGgh6MpPRxNSc3VsiMqjU1hGq6k5vBndDp/RqfjZmrAi16WvOhpiatZ7RYYEgQBHBylrUPHEsdEUZSM+BHhknAkJZEeG8uInbtxMTJiXbu2JURBPHIYLC1r1SNKRkamNFWeMQQEBPDvv/8ybtw4XFxcSvwT9+nTh4MHD1bbIGuSe1V0wW8nGHdoC7HN29Fxyri6Hl65XEnJ5pdwDb9HpqHOk1xQBaBXI1PGeFsywNmsShHcNYkuLY0xL7zAnsOHOTNrJv6tWiEUpvrQamHqFGnZCcDMrMi47eEBnl4IDTQHl4xMfaAyM4YqC0OhW1R53+q0xT1a6jH3fli/hqUy7exdWtmoONDPva6H90Cy8nXsvZ3OpnANJ+5m6ffbGikY6WHJGG9L/K3qfl1VFEX+85//8H//939s3bqVUaNGlTyemQlbNpftEQXQth3CO1P1fXH6lGQsb1w1jygZmceNWllKatOmDStWrCi1XxTFBp3Tpq+zOQpFAldSc4jJyKv1pZnKYmKgYISHJSM8LIlIz+XXcA2bIzTEZWlZE5zKmuBU2tkaM8bLimHu5lgY1n4VNJ1Ox/Tp01m5ciULFy4sJQqAZJQe9wZQ4BF1+3aRcTsqCoonIkxJgXUFxWsKPaI8PMDNAzzcwdUN4TGp3VBVdu/ezf79+zExMcHX15cJEyaUOB4YGMi6detwdnZGEIRarSD3sDzo3oYOHUpqaiogJQoMCAiog1FWjQclRwwJCWHJkiV4eXmRmJjI0qVLq1b5UKwiv/32W7nH/vrrr6p2W+uo1WoRENVqtX7f4H+ixEabb4qbA0PqcGRVJ0+rE/ffThfHHb8tOm+9JTpukTaP34LFd8/cEU/fzRR1Ol2tjCU3N1d8+eWXRUEQxO+++65a+tTFxIi6JYtF3TuTRd2b40pvWzYXtc3OFnU3boi6zMxqufajQFpamtisWTMxPz9fFEVR7NSpkxgZGak/rtPpxObNm4spKSmiKIrisGHDxOPHj9fFUCvNg+5NFEXx008/rYORVQ9btmwRV69eLb788stlHn/66afFq1eviqIoitOnTxd//vln/bGynnXlUeUZw4gRI8jIyNBncZwxYwbHjx+nRYsW9O/fv6rd1gtGmeXyw7avMDmsQ2y/CqGB1Ro2UAj0dTajr7MZd7Pz+S0ijV/C1QSn5bE5Io3NEWk0tTTidR8rRnlY6OtZVzeZmZmMGjWKv//+m82bN+uTLT4sgosLzJxV5BEVWTiziJReF4v2JjwMli0FQHRyKkhS6Cn9dHN7LEuvnj59Gm9vb/03yY4dO7J//359HqbQ0FAAfTBh165dCQgIKJHHqr7yoHsDiI6OZvHixeTm5tKhQweeffbZuhpupblfcsTc3FzOnDlDixYtAOn3tnPnTl5++eUy29+PKgvDtWvXeOqpp8jOzsbJyYkZM2Zw6dIl3nzzTTZv3tygk551b+aCgIhpXg4ZwaGYN2tS10OqMo4qAyY3s+Htptb8m5TNpnANf0SlcVOTy5wLCfz3SiIvelryTjMbXEwfftns9u3buLi4kJKSwuDBg7l48SJ79uyhb9++1XA3JSnhEdVR8ogSRRGKm82yssDWTiq9GhcnbadPSccUCsQ3xxelNBfFx8ITKiEhQZ8hGaQ0EQkJCfc9XigW9Z0H3RvApEmT6NSpEzqdjj59+mBnZ/dI5OBKSkrCrFjJ4LLuvaJU2W3l/fffZ+XKlWg0GlxcXACYMmUKu3fvZvbs2VXttl7gbaXisqOU0TLiXO2WVawpBEGgk70JKzo14vJgLxa2c6CppRGZ+SI/hKjpsjeCD/+NJyojr8rX2Lx5M66urgQFBdGrVy+uX7/OwYMHa0QUykMQBIRi+WKEdu0RPl8KX6yAd6fB80OhdRvJLVanA8dGRSefPIn48VzEjRsQz5xGTE2ptXHXJg4ODqSlpenfazSaEsWAHnS8PlORsRemcFcoFHTt2pXDhw/X5hBrDDs7OzIyMvTvH+b3VmVhyM7O5sUXpUCm4t+y/Pz8yC10OWzAZPlJCd2UtZweozawNFLypp81R/q7s62XC084mJCngw1hGrrtjWD62Xgi0isnEBkZGXz44Yf07NmT/v37k5KSwvHjx+ncuXMN3UXlECwtEVq3Rhg8BOHd92D5l/D5MiiedvzmDSn9x5HD8P0a+OB9xLkfIf60HvHUKamQ0iNA165dCQsL03sO/vvvv/Tt25eoqChEUcTHxwdAb6A9ffp0g0mv8aB7S0tL47PPPtO3Dw0NxdfXt7zuGgSxsbHk5eVhZGREly5duHZNqi//ML+3Ki8lqdVq8vPzMbjHVTA1NZX4+PiqdltvcGvfCg7/gVd8JPk5uRgYP3peLoIg8GQjU55sZMrphCyWByVxND6LX8I1bInQMMrDgmn+tnhVIMvrokWLuHPnDjExMfTq1YuNGzfiVg9qPZSHIAhga1ty5+gXoF07uHlTSigYHS2lKo+Pl1KSf7kCVCoAxOgoMDFFsLev/cE/JObm5ixdupR3330XlUrFhAkT8PDwoF27dvzyyy/4+/vz448/8uGHH+Lk5ETbtm0bhH0BHnxvXl5eXLhwgU8//ZScnBzc3NwYMWJEXQ+7wgQEBLBr1y5CQ0P59ttvmTx5MpMmTWLq1Kn07duX1atXs2jRIjw8PBBFUf/lvbJUOY5h1qxZBAYGMnXqVBYtWsTy5cu5ceMGq1atYvDgwSxYsKBKA6ptyvPt1Wp1JL37Hg45GdyaNIOmHVvW4Shrj7OJWSwPSuZQXCYACgFGuEsC4WtZtkBcuXKFNm3aIIoibm5u5Ofno9FoOHv2LP7+/rU5/GpFzMyE4Ftw6xakJCO8Nano2LLPpbrctnbQtAk0bQZNmoKDw2Nhp5BpeNRKHMPChQv5+OOPeeWVV8jOzqZ3796oVCpmzJhRZlWohoZSqSC8sRcOEVdJuhIEj4kwdLI3YfOTLpxLyuaLoCQO3MlkW2Qav0elMdTNgunNbWlyj0CEhYVhamqKv78/LVu2xMPDAz8/P5o0abhGeyiIrWjTVtqKIX2XEkCplIzap05JG4CNDWLrNgivvlbbw5WRqTaqPGPIycnB2NiY7OxsQgrqDXt6enLs2DGeeeYZDCuQdvletm7dytq1a9FqtWg0Gjw9PVm6dCmenp4PPHfVqlVMnTqVQ4cO0bt37wpf834qun/3Ua5eusVd/9YsHl4/1sprm4vJ2SwPSmZ/rGTUEoAhbuZMb25bLyKq6xIxOxtCQ4qWnsLDpYjtVq0R3ptW1O6XTdDYGZo2hcaN5RmFTJ1QKykxysqHlJOTw4wZM4iKimLXrl2V7tPIyIhdu3bRv39/dDodY8eOJTAwkEuXLt03nWxsbCzdunUjKiqqWoXhujqH3vuiMFEK3BzqXe9yD9UmV1Ky+SIomb23i7weBrtKAtHC+vEWiELEnBwICwMDJYKfNFsSk5Nh5gdFjSwsoUkTSSSaNJWKHFVT1S0ZmftRGWGo1r9IY2NjvvnmG9RqdZXOf/755/XBcQqFgnfffZebN29y/vz5+543depU5syZU6Vr3o9mlkbYGyvJ0oqcT8558AmPMK1sVPzY3ZmD/dwZ7GoOwK6YdPrsj2LsiViupDwaHjsPg2BsjODvrxcFQFpuen4oNPMHQ0NI08C5f+GXTfCfT2BbUblOUadDLF6Tuw6YP38+c+bM4dNPP2Xw4MH8/vvvdTIOnU5Hjx496uTatUFZ6YSqwiuvvMIrr7yCq6sro0aNYsOGDdXSb6VsDD/99BM//fQTABcvXqRPnz6l2qSkpFS5WMS2bdtKvFcVeIAUL1h+L7t27cLQ0LBGoq0FQeAZK0i6Fkzk+RS69X88l5OK08LamLVPNOa6Oocvg5LZGZ1OwO0MAm5n0M/ZjPeb29LWVlXXw6w3CFZWMHgIDC7IARURXrD0dAtCgsGrWOr6sDBY+RViEz9pNtGkqVTcqJZmFFeuXOHSpUts375d/76uamwrFAqOHTtWJ9euDVasWMG0adMeup9JkyYxbdo0Ll68iH01eshVShg8PT3pVVCdKzw8XP+6EIVCgYODQ7W5f506dQpnZ+dyXeUyMjKYO3cu+/btu694PAyvxl6mw4WdnLnbFGRh0ONvZcyabo35oEUuK4KS2RGdxv7YDPbHZvBMY1NmNLejg50sEMURDA3Br4m0AWJ+fsko7Vs3ITMDLl6UNgATE0S/AqHo0lVfd7smsLW15cyZM+zYsYNBgwbRqlUrWrVqhSiKTJkyBQMDA+zt7dm8eTPPPfccTZo04b///S8RERH88ccfjB07Vh/7MGfOHAwNDUlPT6d9+/b6tAxl7V+xYgVxcXGoVCq2bt3KSy+9hI+PD5MnTyY1NZUVK1Ywb9485s+fz6lTpzA1NWXDhg3ljuvzzz/X39Mvv/zC5MmTmTt3Lmq1mqCgINasWYO9vT1qtZpXXnmFnj17cuXKFaZPn87Ro0eZN28en376KYcPH8bPz4/58+eXate+fXv9uJYuXcrevXvx9/fHzs6OEydO0LJlSxYuXFjmPefk5JCamsp//vMfevfuTe/evcv9XO4dy70zjcjISNzd3atVFICqJ9H74osvqnpqhcjOzhb9/PzE7du3l9tm+vTp4jfffCOKoiiGh4eLgHjo0KEH9qtWq/VbdHT0fRNLxVy5IereHCcmT3pbzMjJq/L9POoEq3PEKafviE7Fkva9cCRGDEyQk9dVFF1+vqgLDRV1e/eKuhVflk4SGFKU1FEXEyPqQoJFXV71/k0eOXJEfO6550RbW1tx9OjRYnh4uLhz505x+PDhoiiKolarFd3c3MTw8HBRFEXRw8NDf27h671794pDhgyRxqnTiU2bNhVTUlLK3X/z5k0xNzdX/Oeff8QePXqIubm5ZfZ969YtURRFsXnz5mJiYuJ9x1UcDw8PMTQ0VBRFUVy5cqX4/vvvi6IoihqNRjx8+LAoiqJ4/vx5ccSIEfr2169fF3U6nXjhwoVy2xXvW6fTiba2tvrXbm5u9/0sit9beW3KGsu9nD9/XvT39xdfffVVMT4+vtTx4tRKEr2aTq09ceJEXnjhBYYNG1bm8fPnz3PmzBmWLVtWqX4XLVpUKXda56beZCoNsc7L5t+gcDq19avU9R4XfC2NWNXFifeb27LiegrbIjUcisvkUFwmTzYy4f3mdnR1MKnrYdZrBKUSvL2lbeBAyd4QFSXNJEJDSiYH/OcAHD0CRkaIvn5FBm1PL2lmUkWefPJJnnzySTIyMvjss88YO3YsAwcO1EdDKxSKB3oJXr16FbVazeLFiwFo0aIFCQkJ5e5v0qQJsbGxvPPOO+zbt69cj8bCCOXCtBdBQUEVHpeXl5TixsfHR59mWxAE9u/fz/Hjx9FoNCQmJurbN23aFEEQaNu2Lenp6eW2A/SVLC0sLPSvC+vVlHfPFfm8CpMYFh9Lcfbv38+KFSs4deoUVlZW5d57VXioCiflZVe1ecjp7uzZszE1NS0Run4ve/bsISsrS2/nyC5IVzBt2jSsra1Zu3ZtmaHuH330ETNmzNC/12g0943QFQwNiXLyoNntEBKvXAdZGO6Ll4URX3VuxPTmtqy8nsyWCA1H47M4Gh/DEw4mfNDCliccTGSXzQogKBQFmWA9gXtsaEZGYG4O6ekQdE3aAAwNEX184L3plRaIiIgIfv75Z+bNm4eZmRnDhg3jyJEj+khokIzCERERpc7NycnRP/Bat27NxYsX9TnTtm/fjqura7n78/Pzeemll1i+fDlubm5cuXKFVq1alf487vmbqci4CgkPD8fb25vg4GB90OW6detITU1lwYIFBAcHc+bMmTKvdb92D6K8ey4UjsuXL5fbprz7LuT7779n7Nix1S4KUA+zqy5evJjo6Gg2btwIwLlz5wCpxnRxPv74Yz7++GP9+4iICLy8vFixYsV93VWNjY0rbRzP820Ct0MwDbtVqfMeZzzNDfmiUyOmFQjE5ggNJxOyGH74Nl3tVbzrb0sfJ1NZIKqI8OJLiKNfgDuxRXEUN29CWhqkpJQQBXHbVsk7ys8PfHylwL0ysLKy4uLFi8yZMwcDAwOuX7/Ol19+SZcuXdizZw+TJ0/Gw8MDOzs7/TkvvfQS06ZNo0WLFlhZWbF27VrGjx/P6dOnmTdvHiqVCiMjI0xMTOjfv3+Z+xcsWEBcXBznzp3j3LlzxMfH06NHD9RqNWvXrsXOzg61Ws3GjRvx8PAgMjKSDRs28PHHH5cYl62tbbl/T3///TcREREEBQWxdq1U5Klfv378/vvvzJ49G1EUiYyMZP78+ajVav773/8yb968ctsdOXKE5ORk1Go1mzZtwtrautTr9evXM3bs2DLvuX379syePRsXFxemTp1aZpsdO3aUGktxxo4dyw8//EBISAht2rSp1vThVY5jGDBgAGPHjuXFF1/kqaee4tChQwAEBwfrp4SVZfXq1axatYq1a9fqczDt3r0bT09Pxo4dS48ePejVq1eZ6TYKhaE64xgKuXvpGg5fLyfeyAyzFV9iYSSXkqwsMRl5rLqRwqZwDbk66U+uuZURU5rZ8LybBYYKWSAeFlEUpSSAGg1Cs2bSPq0W3n0HCp0zBAGcXcDXVxIKPz8Eu8oZLnv37s369esrFHhak4iiyIULF2jfvj0ALVu25Pz58xjdU73P09PzvrOJho5Op+PZZ59l7dq1+kzXZVErcQzVnV01LS2NKVOmcO3aNbp160anTp3o1KlTCXtAZmZmmd5H06ZN04+l+OvqwqF5E3IVShrlZnDlVnS19v244GpmyOIOjgQO8mRSE2vMDASC1LlMORNP+93hLL6SRMxDpPyWKUg57uysFwVASi3+wkvwRHdwdJS8oG7HSBlk134P95SHFC9dRExOprzvi/v27SMyMpI1a9bU4J1UDFEU+fjjj1myZAkffPABH330USlR2LJlC2q1ul6Mt6YoXDZ3dnautj6rPGNo164dZ8+excDAoEQUdGpqKk888QRBQUHVNsiapKIqumbrQdZnmDKkgy+zWze8jJr1jdRcLT+GqFkXkkpCtpQiWSHA005mvO5jRR8nU5TyLKLaEdVqCAmRYihCgqFNW4TnBkvHUlPhgwL7m6UleHhK9g0PT/D0QLCuOVdZmZqnVpLo9evXj759+zJ16lTS0tI4evSoPrtqeZ5EDRlVhw6EnrvLOTnCt1qwNlIyvbktU5ra8FdsOj+Fqjl+N4u/72Tw950MXE0NeNnbipe9LGlkIi/dVReClRV06CBt95KWBm7u0oxCo4Erl6WtAHHgIIQRI6XX+fmQkSH1J/PIUeUZg1ar5eOPP2bFihV6jyCVSsX06dP5v//7P33N1fpORVX0akoOT/8dhYWhgltDvVHIRtNqJ0STy8YwNVsiNKTkSqkhlAIMcJZmET0bmcqfey0g5uZKtSgiIyAiQvoZGwvj3kB4Qgo2FYNvwZLFYGNTNLPw9AQPDwSL+38blakbaiWJXiHFs6v6+vrq01g0FCr6YeVrdXy88je6JEbS6q1X8fFwqsVRPl5ka3Xsik5nQ5iawMSiGZqnuSGvelvyoqcl9ip5FlGbiAW2PaHAo088cRzW/1gycrsQWzt4+WWEgnTl4mNSS7u+U6vCUBZjxozhl19+qe5ua4TKfFi3Zn2MX9JtTg55he5DSueJkql+rqtz2BCqZltkGml50izCUAHPupjzmo+VHBNRh4jZWRAVLc0qIsKlmUVh9cbZcxAK4ojEEydg905pZqG3W3iU6zYrUzPUio1BrVazcuVKLly4gFqtLuHFcLEwz8sjRqK7D35JtxFCbgGyMNQG/lbGLGrvyLzW9vwZlcZPYWouJufwR3Q6f0Sn42thyKveVrzgaYmNccNYvnxUEFQmUsR1sYJMYmamFK3t7l7UMDICEhKk7d+zRW0dHSWRGDYCoYpF62VqhioLwwsvvEB6ejpPPPEEZmZmJY49qj7DRk2bwoWjOEeH1fVQHjvMDBSM8bZijLcVV1Ky2RCq5veoNELS8vj0UiILryQxxM2c132s6GinkmcRdYRgagrF3WUBhg6TamkX2isiIiAxEe7elbYXXtI3FQ/+A6GhRTYLN3eEBrY8/ShQZWFISEjQRyXfy4OmKQ0Vt7b+sBk80hLJSErFzM66rof0WNLKRsXSjio+bePA9qg01oemci01l22RaWyLTKOZlRGveVsxysMCSyN5FlHXCKam4N9c2goQ09Mlkbhzp6Rn0+XLcPUKnDldcLKA2Lhx0RLUk70eKheUTMWocoBbu3bt9N5I99K4ceMqD6g+08jemmALacobdelaHY9GxtxQwWs+VvzT1529T7vxoqclJkqBG+pc5lxIoPWucKafjedisuxiXN8QzM0RWrREeKZvyQMDBkiFjdq2A2trybgdGwunTsKO7VJqjwLEI4cRDx1EDAuTal3IVBtVNj5rNBrmzZuHk5MTjRs3LuGeunjx4kcuwK2Qg8v+x1M3znCpfU/aTh5XCyOUqQzqXC3bItPYEKrmpqYoAr+1jTGvelsx3N0Cc0O5lGZDQUxNlWYWkZGQl6ePowAQ58yWlqJAEgxnFykDraenlGW2jlN21Ddqxfi8atUqvvnmG+zt7TG9x7sgvtAz4REkz9eP/JuBpKvT6nooMmVgZaRkvJ81b/paEZiYzU+hanbHpHM5JYcPz93lP5cSGOZuwTB3C7rZm8jR1fUcwdoarNtCgetrIaIoQpeuEF7gDZWWBtFR0nb8mBSo9+l/itqfOAHWVpJ4WFvLNqgHUGVhWLduHTdu3MDPr3Qa6poos1lfsOncgSaZjbAwN+GS7J9dbxEEgS4OJnRxMOG/OVq2RmjYEKYmNC2Pn8M0/Bymwd5YybOu5vR0lNo5yrERDQZBEKQlJwpEIjm5aGYREQHF0laL+fmwYT1opdQrmJggOruAszM4OICnJ0LzFrV9C/WaKi8lDRkyhJ07d5Z5LDU1VV9kor5T2aWkzHwdfjtCyRfh3LOeuJrJhrCGgiiKnEzI4vfINPbeTtdHVxfiY2FIZ3sTutqb0MVehae5oSz8jwBiejps+Alib0tLT7qSv3e6dEWY8JbUNj8fPp4nRXTb2UrBenZ20k9bW7Cz0wf5NTRqJcBtz549BAcHM3r0aBo3blziH6h4Ur36TmWFAaDv31FcTsnh+66NGOL+aHpgPerk6USO381kf2wGZxKzCErN5d5/BEeVki72JtLmoKKFlbG89NTAEfPypCC82NtSivLERPBrgvDkk9LxpESYNbP8DoqLiFYLWzZLwmFXKBz2YGEhFVmqZ9SKMBRWICrvG5W2cNpWz6mKMHy7O5AuB//E3NaapvM+rOERytQG6lwtgYnZnE7MIjAxi4vJOfq6EYWYGyjoZK+ic8GMor2tChOD+vcAkKk6Yl6eFMWdnAxJSdLP5CRIKvj5VB+E4SOktuWJiIEB2NhC9+5FmWu1WrhxQz8LEe5JD14b1IrxuU2bNqxYsaLUflEUa7wedF3jbWNCe80dNDlqOQ/MI4KVkZK+zmb0dZaCNbO1Oi4m53A6IYsziVmcTcomLU+nr2MNUmqO1jYqutir6GJvQmd7E2zl6OsGjWBoCH5Nyj0uFv/CqzSAAQOLiUgSpKZCfj4k3IXidWlSU+DL5UX9WFgUzTBsbaFFC4RWraVjBd/V6/K5UmVhmDdvHr169SrzWGFR60cV9yaeaBGwzMmU/hAessa1TP1DpVTQ1cGErg4mAGh1Ijc0uXqhOJOYRVyWlnNJ2ZxLyubbm6kANLU0koTCQVqCcjU1kL84PEIIxdzyBWtrGDmqxHExPx/UqZJQWBYL3MvOlozdSUlSNb20NGmLjJSOGxpCgTCQnATz5iLa2kqiYVt8qcoOGjeu8doYNZJEr2/fvvz999/V3W2NUJWlpFytSMSMmfhlJJEw6V0cO7at2UHK1DtEUSQqI18vEmcSsghOKx1k5WxiQBeHohlFM0sj2U7xGCOKImRmFixPJRXNNpq3QGgheUaJt27B5/f5cl28LkZqCvz6S0nxsLWTlqzMLUp8KamVpaS8vDyWLFlCQEAAcXFxJZLoxcXFVbXbBoGRUiDGxgm/jCSSQyNlYXgMEQQBD3NDPMwNGe0p/ZMlZucTmJRNYEIWpxOzuJKSQ2xWPjui0tkRlQ6ApaGCtrbGNLcyprm1MU0sjXA3M8TWSCHPLB4DBEEAMzNpc3Mvu5G3NyxaUsy+kVT0MykZGjUqans3AcpJTYShIeLQYQj9BwAF1fsqSJWFYfbs2QQFBfH666/z5ZdfMnv2bHJzc/nzzz/p0+fRzzya0agxxFxDGyPXgJaRsFcZMMjFnEEu5gBk5Ou4kJzNmYQsAhOzOZuUhSZPx9H4LI7GZ5U419RAwM3UEFdTA1zNin66mRrgampIIxOlXKToMUEwMJDiKyqScdbeHl4aUyQehTMQtRry8qC4a21CQoXHUGVhOHHiBCdOnECpVLJ582Zef/11AN544w1Gjx5d1W4bDAbubnAOzONj63ooMvUUMwMFPRxN6eEoZQbI14lcV+dwOSWHIHUuQak5hKTlcjdbS2a+yE1Nbok0HsUxUgg4mxpIgmFqiJuZ9NO14KeziQFGSlk4HjcEW1t4+plS+8W8PMngbVIsK4WpSYX7rbIwmJmZ6fMj5RazviuVSmJjH/2Hpa2PJxEm1gSb2uEueybJVAADhUArGxWtbEqmkc7W6ojNzCc6I4/ozHxiMvKJycwjpmDfnax8cnUiEel5RKTnAVml+hYAJ5MC4SgQC3ezkjMQU9m19rFBMDQEB8eS+5xdKnx+lYUhJyeHv/76iwEDBuDu7s706dMZOXIk//zzD6mpqVXttsHg6+VM855vAxCaL2JuKAuDTNVQKRV4WxjhbVG2b3u+TuROVj4xmfnE6MVDEo6YzDxiMvLJKWhzJyufs0llX8fOWImrqQFOJgY4qJQ4qgywM1ZiY6TA1liJjVHhpsDCULZ5PM5UWRjee+891q1bR6tWrZg3bx59+vThq6++wtTUlE2bNlXnGOsldsZKnEyUxGVpua7OoZN9xadpMjKVwUAh4GZmiJuZITiU/jsTRZGEHC3RGUVCEZOZp38fnZFPer6OpBwtSTlaLqXkPPiaAlgXiISNcZFg2BgpsTZSFghJyWPWRkp5VvKIUG3uqpmZmdy4cQNPT09sbW2ro8taoSruqoW8fOw2B2IzWN7KileaN3rwCTIydYQ6V6ufYcRnaUnIzudutiQUKbkFW46OlFwtWdqqPxJUSgHrAgGxKSUsSqyNFFgZKbAwUGBhqMTCUIG5gQJzQwEzA4VsYK9BasVddfjw4ZiYmOhnB6amprRv376q3TVIhiYG8/WhrcTd9IBPZtX1cGRkysXKSImVkZIW1g9OAJeVrysQi4KfOdLr1AIBSc7R6cUkNVdHco6W1Fwt+SJka0XisrTEZVUtJY6JUsC8UCwMFJgbKjAzEIq9LjpmZiBgZljUrmi/LDQPS5WF4cyZMxw7dqw6x9LgaORgjU1+NnmJj3bchszjhYmBAhMDBc6mD25biCiKpOfrJDHRz0LueZ0rCYgmT0dawZaeryM9T0d+wSQlSyuSpdWSQPXkWjMtFJVi4mGiFDAxUKBSCgWb9NrknvfSvqLXxsXem9zT7lEToCoLQ4cOHfD29i7z2Pbt2xk+fHiVB9VQcPHzAsAxU402LR2lhXkdj0hGpm4QBKFgaUiJeyVT0YuiSLZWJCNfR3q+9DOjQDDSi//MF8koeC21LTqWkS8Wa6ejMP9hZr5IZr6Wu9UkNOVhpBCKCU1JQVGVeF303lghCYyxUoGxsuT5xoqS5xgX9qEQ9G2NFEKNOQhUWRjefvttPvvsM8aNG4eLi0uJAa5ateqxEAZPB0tuqyxxydZwJzQS17ZysQ8ZmcoiCAImBtK3ePtq6E8URbK00gwmM19Hep6oF4z0PB3ZWpEsrY6sfJFsnUi2VtonbTqyir0u2i+dU7xdXrGyDrk6kVydiKaWS08XCUlJATK+Z5+xUoDM9Ar3W2VhePbZZwH4z3/+U9UuGjxKhUCMrRMusRqSZGGQkakXCIKAqYFQ4x5SWl1ZgiG9zyk8li+9zsovEpQcnagXnxytjpzCc4uJVE6x/nJ0uhLvi7sGFO4rGNF9x6urDWF41NJu66ronJXeyBlib6GNllNjyMg8TigVAmYKyQBeW4iiSJ6OIgHRlZzdFL7PKbYvVye9T1EbMqeC15HTbhdwOyUDayurBze8B6WrG1wAMzk1hoyMTA0jCAJGSjBSKqls7UiNRllhYaiy1I0YMaLcY8uWLatqt3WG3fy5JP13IbrffkO8cKHCmQht/bw4aOfFIVuvGh6hjIyMTO0gp90uwESbh2VECESE6PeJdnbQth3CS2PKPc/T141+HV4EYEyuFksjuYKXjIxMw0ZOu13Acv+nyDezxj8phg7qWJqmJ6BISiInKZnClGeiKMK330iVmHx8wccHKzMznE0MiM3K56YmV06NISMj0+CR024X8FrkeRqv+pqtERrG3kwlSZ1OO3Us+QZG+Pwbz9tNbPDJToUL56WtANHZmaWmjTmgtCX5Wgb0altn9yAjIyNTHchptwtwyFRjmpvNOF9rXvO2IiA2nW9uWHE+OZtTYRp+DtMw3E7gg2Ev4R0XCWGhEB8PsbE8TSxPA4nxF/TCIObkSPVcPT0RjMrOmikjIyNTH5HTbhcjKyIK0+bNUCoEnnO14FkXcwITs/n2Zgr7YjPYniSyHU/aeTRlcj8bnrUUUYSHEnHgKJ43LiHkFCuyEhICXy4HpRLR3V1aevL1BR9fBJuaLeQtIyMj8zDIabeLkRwajmnzZvr3giDQxcGELg4mhGhyWX0rha0RaVxIzmHCqTjczQyY1MSLJoMb4XnjEtZZaYi5udIMITMDrKykEnvh4dJ24G8ARFs7eP11hBYt6+pWZWRkZMql3qXd3rp1K2vXrkWr1aLRaPD09GTp0qV4enpWS/t7KUxF+8v783Ef0Jfuz3S7b/u72fn8EKxmfWgqKblSTLyVoYIXg0/xTsRpLN+fgcpHyiEliqJUhzUkBEKCITQUoqNBFOHT/yAUFAMXT56AkycKDNqSUVswM6vYByYjIyNTASqTdvuhhUGn0xEZGQmAh4cHCsXDRQEaGRmxa9cu+vfvj06nY+zYsQQGBnLp0iWMjUunDK5s+3sp/LDsfzzPhx3dmdnSrkLjzMjXsTVCw+pbqQXlFsFYm89Akxw+6NMcP8uy7QpidjaEh0HTZggFn5W4bi2cOlmyYTHPJzp2QlCpyuhNRkZGpmJURhiq/BTPyclh5syZWFlZ4evri6+vL1ZWVsyaNYucnAdXiCqP559/nv79+0uDUyh49913uXnzJufPn6+W9vcjJK3sQuxlYWagYJyvNScHePDDE43xylaTozTgj1wzevwVyavHYzmVkMW9uiuoVAj+zfWiAMCzz8Frr8MT3aFRQcGf2Fg4dhR+Wg+6omxd4o0biLduSsZtGRkZmRqgyjaGiRMncv78eRYuXIiPjw8AISEhrFu3joSEBH744Ycq9btt27YS71UF35TLE5vKti8PQRTJvBOPmGmFYFrxRPRKhcCzruakCvH4BO5kuX8fjlm4sD82g/2xGbSzNWZyUxsGuZhjoCg7Ra7g5AROTvCklGJETNNIy04hIaBWlxzPn39A8C3JqO3mDr4++iUooQFVzmuI7N69m/3792NiYoKvry8TJkwo1Wbfvn1MmjSJQ4cOcebMGSZNmkRKSkqZ/Y0aNYpVq1bRqNHDVf/r3bs3hw8fBuDgwYPMmDEDd3d32rVrx82bNxk5ciS2trYl9icmJtKiRQsmTpyo9y6MjIxkxYoV2NrakpWVxc2bN5k4cSL9+vV7qPHJNDyqLAxHjhzh2rVrmN7zEH3jjTdo3br1Qw+skFOnTuHs7Ez37t2rpX1OTk4J0dBoNAD8ePE3BmXEgfME6Hp/O0NZCN4+BIWF088oi0UDPMo0VE9sYsNLXpaYPSDro2BhCW3bSdu92NvB3QKjdkS4tB04AIDo4YHw8af6pqIoygXdq4n09HQ+/PBDrl69ilKppHPnzvTv3x93d/cS7fr374+HhwcAL7zwArNmlV3ZLz09nYyMjIcWhXvp06cPbdu2pUePHowfP56kpCR8fX1JSUkpsR+kINXZs2ezdOlSsrKyGDFiBH/99Rf29lLy68OHD/PHH3/IwvAYUmVh8PX1LSUKAObm5jRp0kT/Picnp0Jr/WWRk5PD0qVLWbVqFYaGDy7+UZH2ixYtYv78+aX2R5raQEYc6eGRWFRBGOy9XHnVvz/NrYyYYGnEso6NmNXSjh9D1PwYkkpURj5zLySw9FoSY32seNPPGkdV5T9+4c0JJY3ahTOL6Cgo5gYriiLMm4NobaN3k8XbG8FcLiZUFU6fPo23t7f+23XHjh3Zv38/48ePRxRFpkyZgqGhIW5ubqjvybO1Zs0aYmJiuHr1KmvWrMHe3p7du3fz3HPPAbBixQrmzZvH0qVL2bt3L/7+/tjZ2XHixAlatmzJwoULuXHjBkuWLKFly5YEBgayevVqbCrg9hwfH4+dXdl2s3nz5tGoUSMWLFjA7t27ad68uV4UQJqJtGrVqqofmUwDpsrC0L9/f7744gveeecdjAoCuPLy8vjuu+8YOXKkvt3AgQM5ePBgla4xceJEXnjhBYYNG1Zt7T/66CNmzJihf6/RaHBzc+OunRMkXCcvMqpKY21SYGwOTctDqxNRKgQcVAbMbGnHO81s2FLMUL3iegrf3UxlhIcFk5pY09SqcsIpCALY2Utbl65AgVE7M7OoUXKyFIAXHw83b+h3i40bSwbttu0R2rat0r0+jiQkJGBhYaF/b2lpSUJCAiAtMcXHx/P777+j0+lYuXJliXOfeeYZvL29+frrr1m8eDHLli1j+/btfP311wBMmzaNFStW0L9/fyZNmoS9vT1nz55l5syZeHh4sHDhQgICAlCpVLz33nsEBQXp/+fKY+fOnURFRZGUlMSOHTvKbGNubo5KpSIxMZHQ0NAyZy/liYrMo02VheGbb74hJiaGjz76SP8HdffuXZRKJY0aNWLhwoVA1RPqzZ49G1NTUz777LNqbW9sbFzmDCa7sQvcAFVsTJXG62ZqiLUuD6/Uu8SFGODSxFN/zLTAUF0UUZ3K+eRsfgnX8Eu4hqedTJnQxJpejUyrXDtWUKmguOeSjQ3832cQElrgKhsiicSdO9KmMoECYRCzs2HfX+DtDV7yrKIsHBwcSEtL07/XaDT4+voCEBQUpLezKRSKUq7SXl5S5l0fHx8CAgLIyMgocxmpsFSuhYWF/nWhl9+ECRNYsGABXbt2pXPnzixfvvy+4x0yZIh+yag80tPTyc7Oxt7eHmdnZ65fv37f9jKPD1UWBpVKxdq1a+/bRhRFlixZUum+Fy9eTHR0NBs3bgTg3LlzgFRnujral4WBszNaBEwy0xHVaoRK1mZQKgRmxZ5lXNARYnM7Q5NJZbZ5ztWC51wtOJuYxbc3Uwi4ncE/cZn8E5eJn4Uhb/pZM9rD8qGLfwgKBTi7SNuTTwIgpqVJqTxCQ6F5sWpzERGwa6f+rdioEXh564UCNzcEgyr/qTwSdO3albCwMLRaLUqlkn///VdvP/D39+fHH38EJPftiIiIEueGh4fj7e1NcHAw/v7+7NmzR18BsaIEBgYyb948Fi5cyJgxYwgICHjo8rmLFi1i0qRJGBkZMXz4cFasWEFycrI+DmnLli2EhIQwd+7ch7qOTMPjoWo+FybOux+Fxt2Ksnr1an7++WfWrl2rdzndvXs3np6edOjQgR49etCrVy8WLFhQofYVxd3GjDBTG/wyk6UgtCoU7clq7AJBYHjnwbmiOtmb8KO9CeFpufwQouaXcA3BaXnMPp/AwitJjPGyZJyvNZ7mlSusfj8ECwto01baimNiAt26QVhY0fJTfDycPiUdf2kMPP0MAGJGhrRkZW//WBm2zc3NWbp0Ke+++y4qlYoJEybojcyDBw9mz549TJ48GUdHR8zNzVmzZg1t2rRBrVazbds2UlJSuH79OmvXrmXq1Kl89dVX+r537NiBWq1m06ZNWFtbl3q9fv16zMzMeP/99/H09MTQ0JDevXuXOc4jR45w+fJl1Go1LVu2pGvXrqX237lzh4SEBPz8/Jg8ebL+/v744w8WLFiApaUlmZmZ5OXlsWjRopr9YGXqJdUW+VwdpKWlYW1tja6Y334hP/74I2PHjqV9+/b06dOHZcuWVaj9gygM+vg7NI70dRt4Pv46jBiJMHBQpcf//fGbjF+/hFylAUbfrS4Zq/AA0vN0bI7QsC44lbCCgDkB6Odsxng/a3o6mtTKg1hMT5c8ncLCpC08DN6bjlCwtCEWxlZYWIKXV9GswsurUm6+jzPr16+v0N9mRSnuriojUx6VCXCrV+sDFhYWaLX3L2hdPHCtIu0ripeZIYsaNSXK1JqJPn5UxY/K3tWJLIUBJtp8SEwER8cKn2tuqGC8nzVv+FpxKC6T74NTORSXyb7YDPbFZtDU0ojxftaM9LCo0SLngrk5tGwlbRR4NxX/7qBWg1IJaRq4fEnaChCdGsOktxFcXWtsfI8C1SkKMjI1Qb0ShrrEXqXksFsLduX507eRO/5V6KOJtYpQM1tapt2F2NuVEoZCFILA043NeLqxGcGaXH4ISWVzhIabmlw+PHeXBVcSednLinG+VriZVd8yU3kIggDFZirCc4MR+w+AqCjJXhFeMLNITIS4O2BtrW8r7t4F164W2Su8fcDG5rFagnoYKhqHIguNTHVTr5aS6oLi06vRgalcSM5hbTcnBrtZPPjke8jK17H3P18wPC6IjOeHYz74ueoZY66WX8I1/BCiJjJDWmZSCDCwYJmpm0PtLDPdD1GjgehohBZFRm1x2VK4cY+ni5VV0fJT334IFYhPeRzJyMigU6dOfP/993Tr1o2JEycye/ZsvfeTjExlqZVcSffjYXIl1SV+FkbY52SQc+UqYmrZaQzuh4mBgrs2DgBkRN+utnFZGimZ1NSGUwM92NijMU82MkEnwp7bGQw7fJun/47ilzA1WfmlbS21hWBpWUIUAHjlFRj3BvTqDe7uoFBIS1EXLsBfAdKSVAHikcOIR48ixsQglmEzetzYsmULN27cwNXVlfT0dNauXav3tpORqWlqZCnpYYLa6pKmVkaMvLKTJ5MjwHys3s2zMkR5N2euzpAnWzZnQDWPT6kQ6OdsTj9nc26oc1gXnMq2yDSupeYy/d+7fHY5kVe8pWUmZ9O6/yYuODUGp8bQvQdQUNUuKlJaesrLK2mcD9grLUcBGBsjenoVGbe9vRGsH6/iRt9//z39+vXDw8NDH0j3oKA2GZnqolLCUBh08yCqGtRW13SwM+GChaMkDNFVi4BWeHqyNs8alZVNtQtDcZpZGbO0YyPmtLLn13ANP4SkEp2Zz8obKXxzM4VnXc2Z4GdNJztVnS8zFSIYG4NfE2krhqjTQafOkr0iPBxycqRo7cKIbXcP+KRYDqioSGjkJPX3CHL16lVOnz7Nb7/9BhSVzq1qahkZmcpSKWEwNjZm9uzZ921T1aC2+kBbG2N+tZQMxtmRUZhUoQ/vgriDsPSKp/B+GGyMlUxuZsNbTazZF5vB2uBUTiZksTM6nZ3R6bSxMWa8nzXPu5ljrKw5b6aHQVAoYISURkXU6aSU44WusmFhUq6nAsS8PFjwXxBFRFfXkoF4Tk6VchGur3z//fc4OjoyePBgQCqCBbIwyNQelRKGmgpqqy+YGCjQurjBFVDcjqlSdlJPc0NaaOLxUqsRW5giFPPSqUkMCtJ/P+tqzrXUHL4PTmVHVBqXUnKYGhjP/EuJvO5jxes+VjQyqb/OaIJCAa6u0lYYsV3cPyIpCczNJVtFVJS0HTksHTMxQew/AOG5wbU/8GoiKyuLjRs3MmHCBP3S0ZUrVwBo2rRpXQ5N5jGiUk+Id999t0Lt/vjjjwq3rW809nYjV1BglJMtrXk7OFTqfC9zQ5YFBdBOcwfaN4IOHWtopOXTwtqYFZ0a8XFrezaFqfkxRE1sVj7Lg5JZeSOZwa4WTGxiTVvbhlEVrrg4C05OsPxLxOTkkrOKyAjIyoJiXk5ifDx8ubzIVdbHt96n9/jmm2/QaDS89dZb+n1nz57F2dkZFxeXOhyZzOOEbGO4h46NzLlp7kCrtHiIia60MLiaGnLR1IZ2mjukx8ZjUfGsHNWOnbGSd/1tebupDQG30/k+OJXAxGy2R6WxPSqNJxxMmNTUmr6NzaqcvK+uEGxtwdYWOkrCK2q1cDsGirvhFcZXJCZCYKC0z8gI0dNTEomu3RDq0cM2NTWVhQsXMmHChBJuqWfPnqVTp051ODKZxw3ZxnAPnexN+NvCkVZp8WSFR2Larn2lzjdSCiRb2UIcZNyJp/LRENWPoUJgiJsFQ9wsuJSczZrgVP6ISuNkQhYnE7JoZmXE7JZ2DHA2qzeG6soiKJWSkbo4bdvC9PcLZhWhUqbZzAy4dUvavLygQBjEwsyzTZsimFTFuvTwLFmyhJycHD755BP9Pp1Ox7///suHH35YJ2OSeTyRbQz3YGes5IRve07buDHctw2Vd1iFbDtpliHeja/ewVUDbWxVfNPFibmt7FgXrOanMDU31LmMPXGHdrbGfNTKnidrKS9TTSOYmECLFtJGgWE7Pl5KQR4aKs0aCjlzGnb+CQqFNKNo5g/+/uDrVytBeLdv32bFihW8//77NG7cGICTJ0+iVqtRq9V07ty5xscgI1PIQ0U+Z2RksHXrVlJSUpgxYwbHjx+nRYsWFaosVV8oKxpwxtl4NoVreKepDR+3sX9AD6X5ZtcZJv/5P1ItbbD54v558+ua1Fwt39xI4fvgVLK00p9Cd0cTPmppRyf7uvnmXBeI+/fD4YNw927JA4aGklfU+LcqnYq9MkyYMIEdO3YQGhqKVcF1unbtipmZGQcPHiQ5OblB/V/J1D9qJfL52rVreHl58d5777F69WoALl26RNeuXblw4UJVu60XdHGQHoinE7OqdL5ZYycALNNSEfPzq21cNYG1kZK5re0JfNaTCX7WGCkETtzN4rmDMbx6PJZrqQ0zir2yCP36ISxcDEuWStHaXbtJ6Tvy8qR6FcWqt4mHDiL+cwAx9jbVkVHmxo0b/PDDD8ybN08vCiBlELh9+zZNmzblzJkzzJ49u1quJyPzIKrsnvH++++zcuVKXnzxRZ566ikApkyZQr9+/XjnnXfYt29ftQ2ytulir6K15g5tYmLJbvYkKhfnSp3v6GRLpsIQU12e5F5ZzQXfawJHlQH/befApCbWLA9KZkuEhv2xGeyPzWComzmzWtrhbfHoR94KdnZSpHb3HtJD+M4dSLhbMj5i319FUdpWVoiFy07+/gh2lZ9hzpkzBzc3N95+++0S+7OysggODqZbt24MHDiQUaNGPRJLfDL1nyoLQ3Z2Ni+++CJQ0p3Qz89PH6nZUPEwM2RO+Al6xwcT/q8V3pUUBi8LI2Y170+eyoTVVvefstU3XM0M+bJTI95pZsOSq0n8GZ3OH9Hp7IpJ5yUvS2Y0t8WlHqTbqA0EQQBnZ2krQNRq4clecP26VDJVrZbsE2dOS8dbtkSYNqO8Lktx+vRpduzYwYYNG0oFsCUlJaHT6Th79ixffvllg3UBl2l4VFkY1Go1+fn5GNzjE56amkp8fP0zulYGQRBIa+wK8cFkhkdW+nwPM0O2OUv1DBYLRjTElWEfCyPWdGvMu81yWHQ1kQN3Mvk5TMO2iDRe97HiXX8bHFT1Nx6gphCUShj0LAx6VorCDg2RMshevy6l83AoSrUu5ufD50vAxwf8m0OTJlJt7sLjosisWbNo3bo1Y8aMKXWtnJwcrK2tOXjwIO3atauV+5ORgYcQhn79+tG3b1+mTp1KWloaR48e5caNG6xatYphw4ZV5xjrBJWnO1wEkzsxlT7X1EBBI5WS+GwtERl52BgrH3xSPaWljTGberoQmJjFwitJnErIYk1wKpvC1bzlZ8PbTa2xMmq49/cwCIaGkvdSM38YCmJWFhSfLYcVuMmGhcLf+0GpRPTykkTC35+d14I4evQoe/bsQaks/Rleu3YNe3t7TOrIfVbm8aXKXklarZaPP/6YFStWkJ2dDYBKpWL69On83//9X5l/6PWR8iz1QcEx+C/5hFyFEsNvvkVRSZfF1/ZexzgkmDebWNN1QFWcXusfoihyJD6TRVeSuJgiGaWtjRS809SGN/2sa7SyXENEzMyEq1ek2cT1oCK7BBCVnk6HgH107t6dPXv2gFYLCsUjketJpn5SGa+khy7Uk52dTUhICAC+vr6oVA0jzUIh5X1YeVodGVPewSo/m+gZc3Bv7nufXkrz7fZjvL33R5LsGmG/5NEqqC6KIntvZ7D4ahK3NNI3ZEeVkun+trzibYWRUjaQloWYkADXr5Nz5RK9PltAnFLJ+cuXsbOzQzxzGn7ZBM2aFcwomoOjo2xslqk2arXms0qlomXLlgQHBxMeHk7Tpk1RPALfegyVCsLsXWgXF8rd68GVFgZjJ8kTySI1CVGne6S+CQqClLBvgLMZv0WlsfRaEtEZ+Xx0IYFvb6XwYQs7RrpboFTID7XiCA4O4ODAjM2buZiSwrFjx7Czs5MO3roFGRlw7py0AdjaFng8NYd2bRFU8pKSTO1QqaeVKIp89913jBo1itGjR/PXX38hiiJDhw6lWbNmtGzZkubNmxMaGlpT461V0lzcAdBFhFf6XDtnR/IEBUbafEhNreaR1Q+UCoEXPC05OcCTxe0dcFQpic7I593AeHrvj2J3TJrsd38PGzdu5LvvvmPlypUlo5lfGgMfzYGhw6BpMzAwgORkOHkC1n0PBcu1IKXvEDMy6mD0Mo8LlZoxzJs3j2XLltGyZUvy8vJ4/vnnmT17NikpKWzduhWlUsmGDRuYNWuWvshIQyan6xMME5zBw50/Knmuh6WKGJUlXlmpkJAgJXx7RDFSCozzteYFT0t+CEnl6xsp3NLk8ubJONrYGPNRKzt6NzJ97JdFLl++zMSJE3n99ddLZE8FpIyvPr7S9txgqdpdSEiBbSKhZAW7XzZB0DVED4+C1B3Nwc8PQa7wJlNNVMrG4Ofnx7Zt22jbti0Au3fv5sUXXyQqKgrbggdfbm4uHTp00OeQr+/cb90tMj2PznsjMFRA6DCfShW6Sc3Vcv7jhTyVFE7Oq2NR9Xo0DNAVQZOr5btbqfzvVgoZ+dKfVzcHKc1GYVT544ZaraZjx46Ymppy6tQpTE1Nq9SPKIrw2f9JJVKLUygsrVsj9K/J2oEyDZUaS4lhY2OjFwWA5557Dm9vb70ogFSX9lHJ6eJuZoCdsZI8HVxNrVzQnrWRkjhz6XPQxDbcNORVwdJIyayWdgQO8mRSE2uMFQKnErIYciiGMUdvczkl+8GdPEKIosjYsWNJSEhg+/btVRYFkOw7wiefwtLl8Mab0O0JsLGB/HypFOq1ayWvffwYYnS0lEBQRqaCVGopydzcvNQ+e/vSKQDuDXprqAiCwIt5d3C8cZkUlT8M6V2p89Ns7CES8uLuPrjxI4i9yoD5bR2Y2MSaL4KS+SVcwz9xmfwTl0l/ZzNmNLdtMMWCHoalS5fyxx9/8Oeff5aos/AwCDY28ER3eKK7NIuIj4PrN6BYxUAxNRXW/yi9MTND9GsCTZpCkyZSwaIG4lIuU/tU6gl+584dNm7cWMKgGBcXV+a+R4WnNLfpEXWWfw1yKi0MMX4teR0L+nVowitIuW9eeuklunXrRlhYGB4eHsyZM6fUefv27WPSpEkcOnSIM2fOMGnSJFJSUsq8xqhRo1i1ahWNHjIfU+/evTl8+DAABw8eZMaMGbi7u9OuXTtu3rzJyJEjsbW1LbE/MTGRFi1aMHHiRH3cSmRkJCtWrMDW1pasrCxu3rzJxIkTWdavH1Oa2vD5tWR2RKWxLzaDfbEZ9HEyZVJTm0cm1fe9bNq0iY8++oiPPvqIIUOG1Mg1BEEAp8bSVpysLGjZssjj6eIFaQNQqRCHDkN4pm+NjEmmgSNWAkEQKrQpFIrKdFunqNVqERDVanWZxy8cPSvq3hwnRr07o9J9L7qcKDpuuSV+cDZOFEVRTE9PF3/44QdRFEVRq9WKNjY2YmJiYpnn9urVSwwPDxdFURQ9PDzKbJOWliYOHDiw0uMq73rFef3118Xvv/9eFEVRTExMFK2trUvtF0VRnDVrlvjBBx+IoiiKmZmZYocOHcSEhAT98UOHDonvvfdeib5vqnPEKafviI233hIdt0hbt73h4nc3ksWUnPxquZ/6wIoVK0RAHDt2rJifX3f3pcvLE3WhIaJu715R99WXou6dyaLuzXGi7tTJoja3boq62bNE3ervRN1fAaLu5g1Rl5VVZ2OWqX4e9KwrTqVmDL169eLQoUMPbFeYbfVRwLNFEwBcM1JITVJjbVfxnPye5lK0dGSGlHrbzMyMcePGAXD37l1sbGywKEjnLIoiU6ZMwdDQEDc3N9RqdYm+1qxZQ0xMDFevXmXNmjXY29uze/dunnvuOQBWrFjBvHnzWLp0KXv37sXf3x87OztOnDhBy5YtWbhwITdu3GDJkiW0bNmSwMBAVq9eXSF7UHx8fJG//T3MmzePRo0asWDBAnbv3k3z5s1LLC/27t2bVq1alTiniaURq7o48UELW1bfTGVbZBqhaXl8eimRRVeTGOpmzus+1rSzNW6QswhRFJk3bx4LFy5k5syZLF68uE7vQzAwkGpee/vAwIGSvSEmGopngg0Ph4S70na2oAyqICA2bgwentCvH4Kbe52MX6b2qZQwfP7559XariFgbWtJlJktbhnJRFwLpu2THSt8rruZAU8nhND9dhJi834IBQnWfvrpJ9atW8fy5csxKnAx3L17N/Hx8fz+++/odDpWrlxZoq9nnnkGb29vvv76axYvXsyyZcvYvn07X3/9NQDTpk1jxYoV9O/fn0mTJmFvb8/Zs2eZOXMmHh4eLFy4kICAAFQqFe+99x5BQUH6a5fHzp07iYqKIikpiR07dpTZxtzcHJVKRWJiIqGhoWUuaZUnKp7mRizu4Mi81vZsj0rjx5BUgtS5bI5IY3NEGq1tjHnN24rhHhaYNZB0G/n5+bz99tusXbuWpUuX8sEHH9T1kEohKBSly6D26AkurhAZIYlERDikpEBsrLT17q1vKl66CBcuSKVRPTzB1VUSH5lHhkr9NitakPxRK1we5+SKW2gy6SGhUClhMOSd8NN0S41GF+qLskAYXn/9dcaMGUOXLl3w8PCgXbt2BAUF6Q2TCoUCT0/PEn15eXkB4OPjQ0BAABkZGWRkZJR6EHt7ewNgYWGhf10YiT5hwgQWLFhA165d6dy5M8uX37+63JAhQxg/fvx926Snp5OdnY29vT3Ozs5cv369Ap9MScwNFbzmY8Wr3pb8m5TNT6Fqdkanczklhw/O3WX+5URGeVjwuo8VzayMH9xhHZGdnc2YMWPYuXMn69evr1AZ3PqCYGpaogwqgKhWFwmFq1tR46tX4fgxaQMwMEB0dQNPT2nr0LHO6mbLVA8N42tYHaN1lx7KJlERlTqvsYkBUabWAGTciScoKIjAQGmabmhoiLOzMxERUp/+/v4EBwcDUgH4wv2FhIdL0dfBwcH4+/uzZ88enn322UqNJzAwkHnz5nH27FlSUlIICAio1PllsWjRIiZNmoSRkRHDhw/nypUrJCcn649v2bKFBQsWVKgvQRDoZG/Cqi5OXBjsxX/a2ONlbkhano4fQtT02hfF8wej2R6VRo62frlfqtVqBgwYQEBAAH/88UeDEoXyEKysEFq3QXh+KELxWhEdO0mpx5u3AFMzyVU2IhwOH5K8oPLy9E3Fy5cRT51CvHNHdpltQMjzvwpg08wXDoGJJhVRFCu8XqxUCCRb2UEsZMfFY9xaWutv2bIlSUlJODs7620EgwcPZs+ePUyePBlHR0fMzc1Zs2YNbdq0Qa1Ws23bNlJSUrh+/Tpr165l6tSpfPXVV/pr7dixA7VazaZNm7C2ti71ev369ZiZmfH+++/j6emJoaEhvYstDxTnyJEjXL58GbVaTcuWLenatWup/Xfu3CEhIQE/Pz8mT54MSMtKf/zxBwsWLMDS0pLMzEzy8vJYtKjySQTtjJW83dSGiU2sORafyU+hav6KzeB0YjanE+OwM1bykpclr3lb4WFe+4WDdAUPOYVCQXx8PAMGDCAiIoK///6bHj161Pp4ahOhaVNo2hQoCLhLTIDwCGl2kZSIUDx46p8DcO2q9FqlQvTwLJpZeHqBvX2DtCM96jx0dtWGTkWiAXNycum+7QrRhhYEPutVqQfR8h/3MuPEbyS4e+P4ybzqGjbr169n7Nix1dZfcXfV+kpcVj6bwtRsDNNwJ0sy6AtAHydTXvOxom9js1pJ3CeKIkOGDKFFixa89tprDBkyhMzMTPbt21fK0P64I/75BwRdg+jokrUqAExM4Kuv9QkmxfBwqc62jY0sFjVArWZXfRwwNjbCtpED0Sk5XEzJrpQwiA4OAJgkJT6gZeW4nyjk5eVhWMn6EQ0BJxMD3m9hx3v+tuy/k8FPIWoOx2fqg+ZcTA14xduKV7wscTSpuT/t3377jd27d+Pq6kqHDh3w9vbmwIEDpexCMiA8PxSeHyqVRI2NlWYVERHS0pOZecmsw2v+J3lFWVmVmlkID3iQyVQvso2hghRG6F4uKFBTUYycnAAwz9BIidFqmNWrV2NmZsayZcsqdV51zj5qGgOFwCAXc7b0cuHMIA+mNLXB1kjB7cx8llxNot3ucMafvMPR+Mxqz+6amZnJ9OnTcXR0ZPXq1bz55pucPXtWFoUHICiVCG5uCD16IrzyKsK8T2DadP1xMS8PVMagUEh1tC9fgp1/wsqvYMY0xBVflOhPzM6q7Vt4rJCXkio4vdpz4ioGu3Ziam5Cz3nTy213L7+Gqxmw5COs87Nh/v8huLhWx7BLkZeXx3vvvcd3332HmZkZ7dq149ixYzVyrfpItlbH7ph0fgpVE5hYlIvJx8KQ17yteMHTslpKrL7yyits2rQJIyMjOnfuTH5+PkOGDOGjjz566L5lkL48RUdLM4rICMl2ER8HPXsivDZWapOXB1OngI1tSXuFh7tcs+I+yEtJNYCvpTFNEkPQpBojarUVzjPjamrIm22GYW5jyU+NnGpkbAkJCYwaNYoTJ05gb2+PtbU1W7durZFr1VdUSgUjPSwZ6WHJtdQcNoSq+e2ewLnn3cx5zceKDraqKq9hHzhwAKVSiZubG8bGxvj6+tKmTZtqvpvHF8HYGHx9pa2AUrW04+IkT6iyAvIaOUGfPgh9nq7lkT9a1LsZw9atW1m7di1arRaNRoOnpydLly6971R9x44dLFy4EJVKhUKh4Ntvv6VFMX/s+1FRFc3JzUX3zjuodPnEzZlPY2+3ctsWJyI9jy57I1ApBSKG+1S7Ue3gwYO88cYbpKenY25ujlar5fjx43h4eDz45Eec9Dwd26PSWB+ayrVi2XH9rYwY5m7B827meJpXroZB4b+LbBytW8T0dIiMLB2QBzBiJMLAQVK7u3dh1UpwdgEXl4KfzuDg+NglEWzQM4ZXXnmFXbt20b9/f3Q6HWPHjmXAgAFcunQJY+PSwU2BgYG8/vrrnDt3Dj8/PzZs2ED//v25fv26Pt1EdWBsZMRVGydaJMUQfz2kwsLgbGKAAGRrRRJytDiqqucjT0lJ4YMPPuCHH36ga9eupKenc/fuXY4dOyaLQgHFA+fOJ+ewITSVP6LTua7O5fqVJBZeSaK1jTE9HE3oYi9tD1pukgWhfiCYm5cTkBcJTsVm5hERRdHb/54t2m9ggOjkBM8PRWjXXjo/I0OagdjagYXFY/27rnczhlGjRrFt2zb9+3///ZdOnTpx8uRJunXrVqr98OHDMTY25tdffwUk/3JnZ2fmzp3L1KlTH3i9yqjo4RVr6XX1JP+27UGnd96o8D0N2nKBLhFXecPfHrchAyt8XlmIosjvv//OO++8Q1ZWFtOnT2fDhg2kp6dz4MABWrdu/VD9P+qk5mrZHZPOzuh0jt/NRHvPX39TSyO62Kvo4iAJhaupwWP9gGjoiOnpEBYGsbcLBKLgZ+HS1KS3ETpKmRrE8+fg22+k/YaGUtVFWzuwK/jZoUON2QhrgwY9YyguCgAqleQNlFOOR88///zDJ598on+vUCjo0KEDBw4cqJAwVApPL7h6EqvbkQ9uW4w2ujQ+CT5EepI9PIQw3L59mylTpvDnn3/y/PPPM2LECKZMmYKnpycHDx6UPWMqgLWRUnJp9bYiMTufQ3GZnE7M4kxCFsFpedzU5HJTk8uGMA0gzfi6OKjoYm9CZ3sT/K2MUMhC0WAQzM2hdWtpK0DU6SApEe7ckXI9FZKfL8VRqNVS9HZ8vLQV4uws5ZMCxAsXYONPBcJhJ4lI4U9bO3ByQlA13Foj9U4Y7uXUqVM4OzvTvXv3UseSkpLQaDSl8gU5OTlx9uzZUu0fFtumPrAb3JLuIObnVzhxWGHyPJPU5EoZrgvR6XR8//33zJw5E1NTU7Zt20Z0dDRjx45l0KBB/PLLL9W6bPa4YK8yYJSnJaM8pW9PCdn5nE3KJjAhi9OJWVxJySE2K58dUensiEoHwMpQQSd7FZ3tTehqb0IbW2NUlSj5KlP3CAoFODhKW/H9nbtA5y6S11NqCiQlQ1ISJCdBcrJeFABJWDQaaYsIL32RSW9LqUMAMSREyitVXDhsbcHWFqGexhvVa2HIyclh6dKlrFq1qsyArczMTIBStgdjY2P9sbL6LD770Gg0FR6Pr48rd4zNiTSxxjcxFQen0tXrysLc0ZZshRKVTiv9kd3zB3k/Ll++zNSpUzl69ChvvvkmCxYs4OOPP+b777/nww8/ZNGiRfoiOTIPh4PKgEEu5gxykSoVZuTrOJ+UTWCiJBT/JmWjztNx4E4mB+5If19GCoG2tsZ6G0UnexXWRvLvoyEjGBqWKRwl6N5DqoSXlCz9TxcXkKQk6cFfSER4UcLBexCtrODN8QjNJVuJePduUUp0W1swN6+Tpcx6LQwTJ07khRdeYNiwYWUeL6yde+8yU05OTrl1dRctWsT8+fNL7d+2bVuFavEu7vkmcQpT3joUSHPUD2wPcEewJ8rEmiYZSRzaspX4ctJQF6LT6Th37hz79u0jKCiIRo0aMXfuXNzd3enTpw83b97krbfeol27do+dW2pd4AwMB54HYjElVDAnXDAnDAvSdIYEJmYTmJjN10heMY3FTLzFdLxJx1tMx4bK1QuXaaBY2Uiblw+cCZQ2wFajprG3D6bZ2ZhmZ2OWnYVpdjYGOh2o1ew/eozkS5cB8IuOosOtm/ou8xUKMlUqMlUqMlQqbrp7oDGTvrgotVpEQUCnqNiMtbwvy2VRb4Vh9uzZmJqa8tlnn5Xbxs7ODisrK+KLrwMilRYtTDl9Lx999BEzZszQv9doNLi5uTFq1KgHGmQAjp+J47fINGxad+GlFvd/wBfSOC6DiItnaZKRxFMtWiCUU8goJSWFH374gVWrVhEREcETTzzB5s2bGT58OKGhoTz33HOkpqZy6NAhevbsWaFry9QcoigSkZ7HmcRsTidmcTYxi5C0PO4IptwRTDmB9I3TxdSAzvYqOtuZ0MXBhGaWRrWS00mm/iKKIqSnQXIK/Zyc9NlrxZMnIC9Xmnmo1RjodFhmZmJZ8FD3GfsGQsGzTTzwN2z+VbKLFF+iKlyyatJUsrEUoNFoHphGv5B6KQyLFy8mOjqajRs3AnDu3DkAOnToUKptnz599MdB+sDPnz/P3Llzy+zb2Ni4TLfXitLK2pjfItO4mZgGVEwYXE0N+acg/TYJ8aWOBwUF8fXXX7Nhwwby8vJ48cUX2bZtGx07dkSr1fLjjz/ywQcf4OLiQmBgYLmiJ1O7CIKAl4URXhZGvOhVzE5RIBSBBXaK25kl7RQmSoGmlkY0szKmqaURrmYGuJoa4mpmgIOxUvaCegwQBAEsLKWt+P4nusMTkj1VzMuTYjOSk4qWrByLLW+lpko/1WppC7/H1jFnLhQIg3jkMOJf+yo8vnonDKtXr+bnn39m7dq1nD9/HpCqm3l6etKhQwd69OhBr1699Dn+Z8+eTd++fQkJCcHX15dNmzahVCprLB9+OxMdR0+swSszBbHrNyXz1JeDi6kBkaZSCc3c+LsYA5GRkRw5coSff/6Zv//+m0aNGjFz5kwmTpyIU4Ef9qlTp5g6dSrnzp3jlVde4Ztvvik1q8nKyuKll16iW7duhIWF4eHhwZw5c0qNYd++fUyaNIlDhw5x5swZJk2aREphQNA9jBo1ilWrVpVZja0yFM/YevDgQWbMmIG7uztt2rTh6tWr9O3bV5+y+162bNmiH2Px1/UdB5UBg1zNGeRa0k5xNjGLM4nZnE3KIiNf5GJKDhfLyLtlrBBwNjXAxdQAV1NJMFwK3ruYGuJsaoBpA6lmJ/NwCIaGkhA4lmPrGDES+g8osGskSj+Lb8VLt969C7ejK3zteiUMaWlpTJkyBZ1OVypm4ccffwSkdbLiNoXOnTuzfv16XnzxRUxMTFAoFOzbt6/GvHT8nazJyM/BUNShCYvAyr+p/lheXh4rV64kPDycVatW6ferlAIHDM3ZnudAk6MnubRsOVFRUQB06dKFjRs3Mnr0aH2pzbi4OGbNmsWGDRto164dx48fL9MrCyR7xPPPP8+4cePQ6XTY29szceLEUuU0+/fvrw98e+GFF5g1a1aZ/aWnp5dZGe5h6dOnD23btqVHjx6MHz+elJQU3N3dyxWG4mO833jrO2YGCno2MqVnI8l+pdWJhKfncV2dw3V1LqFpudzOzCcmM5+4rHxyCo6Hp+eV26edsRLXYmJx72t7lVJ2qX0MkGYdFtL2oKDW3k+Bqyts3FShvuuVMFhYWKDVau/bpnAWUZxhw4aVa6CubiyNlFyyaYxTXDB3b4TqheHQoUO888473Lhxg5kzZ3L58mWOHz/O0aNHOXr0KHfu3AFBgbZlG0aMGEGvXr3o0aNHiQd4bm4uK1eu5P/+7/8wMjLif//7H2+++eZ9vY7MzMwYN24cAHfv3sXGxkYviqIoMmXKFAwNDXFzc0OtLmksX7NmDTExMVy9epU1a9Zgb2/P7t279cWDVqxYwbx581i6dCl79+7F398fOzs7Tpw4QcuWUtGhGzdusGTJElq2bElgYCCrV6/GxsbmgZ9jYmIiDgUpyQHmzJmDoaEh6enptG/fnpdffrmCv5GGhVIh4GtphK+lEYPvCZ7P04ncycqXhCIjj5jMfG5n5umFIyYzj8x8kaQcLUk5Wi6Vk+nX6J5Zh0vBrKPwdSOVEgtDhbxk9RghODhUaHWjkHolDA2FlMZuEBdMfng4+fn5dOrUiYsXL2JqaoqZmRmLFy9m8eLFGBgY0KlTJ1577TUuOrbinK0/73fzYlLT0g/Offv28d577xEcHMyUKVOYP39+hR6whfz000+sW7eO5cuX62ceu3fvJj4+nt9//x2dTsfKlStLnPPMM8/g7e3N119/zeLFi1m2bBnbt2/n66+/BmDatGmsWLGC/v37M2nSJOzt7Tl79iwzZ87Ew8ODhQsXEhAQgEql4r333iMoKEh/7fIICAggLi6O/fv36wMTAwICuHbtGn/++SeiKOLv71/psqWPAoYKAXczQ9zNDMGhdJZQURRR5+m4nZlPdIYkGLEFglF81pGrk4ziEfeZdRgrBBxUSuyMlVgbKbE2UmBT4qf0+t5jxnLMxmOBLAxVwcMDLoDFnRjy8/P19ZkNDQ3p3r27vrpXu3btMDMzA+D/LiXS6sA/tA04h2g9BKFRI3Q6HQcPHmTlypXs2rWLXr16sW3btipVAXv99dcZM2YMXbp0wcPDg3bt2hEUFISPjw8gRYTfGxnt5SXVsvbx8SEgIICMjIwyl5EKjd0WFhb614oCF7kJEyawYMECunbtSufOnVm+fPl9xzlw4EDGjx/P3Llz6dq1K82aNePq1auo1WoWL14MQIsWLUhISKj0Z/CoIwhCwYNaSQvrsr/95elE4rLy9bONmAxJOGIz87ldMBtJy9ORoxMLZiH5lRqDiVLQi0Rx8bAp8brkPhsjJaYGgjxDaUDIwlAF7HylB2qj1AQMlEqSk5M5duwYq1ev5rfffuPIkSPcuHFDLwoArqYGtI69Qgd1LGFnHPnp33P89NNPREVF0bRpU7Zs2cKoUaMq/c8TFBREeno6nTt3xtDQEGdnZyIiImjXrh3+/v5624xOp9MLWCHh4eF4e3sTHByMv78/e/bsqfQ39cDAQObNm8fChQsZM2YMAQEBDB8+/IHnCYKAo6MjcXFxtG7dmosXLzJ79mwAtm/fjqtrw81JU5cYKgTczAxxMzMEyq5NkJmvIzFHS0K2luQcLam5WlJytaTk6kjN1ZKaqyMlV9qvLnitztOhEyFLK5KVlU9sJevkGAjohcTCsGAzUGBuqMDMQIGpgQIzpYBp4WsDATMDRbGt5HsjpSwyNYksDFXA170RqQYqrPOzybkdi8rTgyeffJInn3ySFStWsHPnTiIjI0s83OyFXDYEh/Dhv0c4vO5HLCwsePHFFxk3bhxdu3at8rcpY2NjFi5cSMuWLUlKSsLZ2VlvIxg8eDB79uxh8uTJODo6Ym5uzpo1a2jTpg1qtZpt27aRkpLC9evXWbt2LVOnTuWrr77S971jxw7UajWbNm3C2tq61Ov169djZmbG+++/j6enJ4aGhvTu3bvMcR45coTLly+jVquJj49HrVbj5OTEs88+i6GhIadPn2bevHmoVCqMjIzYuXMnarWatWvXYmFhoX9dUT9smfIxNVDgbqCQlqwqiE4UScvTkZKrQ10gGskFr1MKxaOYuBQXmVydSL4IiTlaEnPub0OsKAYCpUTDtNj7wtemJQRF2q9SCqiUCkyUAsYKAWOlgEopYKxQYKwseK8QHutYk3qXXbW2qUzGwUJEUWTb/32NTqul7UtDaebvpT92+vRpRo4cia2tLZcuXeLkyZP8+OOPbN66lYy0NJ5q7MS4YcMZsXRphSKta5P169dXa4nP4u6qMo8noiiSqRVLiEZano70fB1peToy8nVk5Iuk5+nI1OrIzBcL9t37WmqXo6u9x5WBQIFoKPQCUigaha+NFZLQGCsFjBSFAlN4XFGibeExI30fBUJUcJ5RYVtFUX/VufzWoLOrNgQEQWBzr+GcuJvFVyo7miH9A3z77bdMnz4dNzc3fHx8cHNz4/bt23h4ePDue9NJ1dryzd1L5Df3x7CeiQKUXfc5OzubW7duyem8ZaqEIAj6b/TO1fAnn6cTC0RCEorC1+kFQpJZ7HVG8XZaSVwy80WytDqytSJZWpFcrSQ2WVoduVppZlNIvgj5+SIZ+dUzy6kKJYVGEhSjewSppNgUCZJR8XMVAtrMtApfVxaGKtLcypgTd7O4liq5DPbr148DBw4AEBERgb29PWPGjGHAgAH07t0bhULB5NV74e4l8pKSqZ85FUty48YNRo8eTWhoKBs2bGDEiBGVOr86Zx8yMiDZUKyMlFjVUKJCrU4kW1ckGNkFIpKjFcnVFYiJTnpfKCZSO2lfjq74T12p/dlaXbHXBX0VnF/YV3GyC9pRvoNZhdFlple4rSwMVaS5lRFKnQ51VAy0c8DX15eLFy+SmJiIKIqIokj37t3p06eP/px8a8n9VJGSXFfDrhCiKPLTTz8xefJkDA0Nyc7OLjO77YOQhUGmoaFUCJgpBMzq6MkoipI45GolgSoUpOziQlIgLoVicu+xksJWJGRpGh0VTbkpC0MVaWGmIOTgckx0+YhPreC7777ju+++IyYmhr///pu///6bxMTEEucoC1LxGqWlVaqeQ22SlpbG22+/zaZNm3BzcyMuLo4tW7YwZMiQuh6ajMwjjyAIBcZxqJjFs+JoNGayMNQ0fnZmxBmb45WVSkpYJLZtpdgDV1dXxo0bp49GLo6FrTV9ur3B0DYevFvPaiiIosiOHTv44IMPuHv3Lv7+/kREROjrb8vIyDw+yGGMVcTUQEGUjZTsLimsYqU+nU0NCbJoRJjOsF4F+1y4cIGnnnqKESNG4OHhgbe3N7dv32b//v2yKMjIPIbIwvAQaBwbA5AXFVOh9s6m0gQtNqty0aY1RXx8PBMmTKBDhw7cvXuXefPmcenSJdRqNYcPH6ZHjx51PUQZGZk6QBaGh6EggM0s7naFmjc2MaBvQjAvntiJWKyGRG2TnZ3NkiVL8PPzY/v27Sxfvpw+ffrw3//+l169enHhwgXatWtXZ+OTkZGpW2Qbw0Ng5SWlum2UEo+o00lFxu+Di6kBHVNvMzz8X7hhCWUUHqpJRFFk+/btfPjhh0RHRzNlyhRefvllJk6cyLVr1/j666+ZMmVKvVrmkpGRqX3kGcND4OHlQqbCAGNtPtr40pXZ7sXJxIBYleRrkJdUey6r+fn5BAQE8NRTTzFy5EiaN2/OlStX6NSpE3369CE9PZ3Tp0/zzjvvyKIgIyMjzxgeBncLI/7n2YlUhSEj8xT4PaC9qYECjbkVAPlJSdw/QfXDc/nyZX766Sc2bdpEfHw8bdq04a+//qJHjx5MnTqVH3/8kVdffZVvvvmmxgobycjINDxkYXgIFILA7i4D+Dcpm2aYPlAYoCjITZlaM2Uq4+Li+OWXX9iwYQOXLl3CwcGBMWPG8Nprr9GuXTuuXr1Kp06diIyMZP369TVWAlVGRqbhIi8lPSTNraTv/YWpMR6EPsgtI10q9l0NZGVlsWXLFgYNGoSrqysfffQRfn5+7Ny5k9u3b7NixQpcXFz44IMP6NSpEwYGBvz777+yKMjIyJSJPGN4SJpbGeGemYpB0G1o3fuB7S2tLchUGGCqy5cKdhcriqPT6di+fTtKpbLcUqX5+fkEBwdz8eJFLl26pM/gqtFo6NatG6tWreKFF17QV39LSEhg6dKlfPPNNxgYGDBr1ixmz56NiUnZufplZGRkZGF4SFob5hN4/DsAxKFdEFT3f+A2NjMiVmWJb2YypEjCIIoiAQEBzJ07l4sXLzJt2jSGDRuGWq3m8uXLegG4ePEiV69eJTs7G5CirNu2bcv777/PSy+9hJ9f0WJWUlISy5cvZ+XKlQiCwPTp05kxYwa2BTMWGRkZmfKQheEh8XW2Jc7YHKecdDIiojFv1uS+7V1MDRjTfjQtnW35oakPN27coE+fPty5cwcbGxtatGjB/v37cXFxITY2FgAjIyOaN29OmzZtePnll2nTpg2tW7fGzs6uVP8pKSl88cUXfPXVV+h0OqZOncr777+Pvb19jdy/jIzMo4csDA+JlZGSq1aNcLqbTkJo5AOFobGJAVGmNqgK0mJERUXp6xubm5vj5+eHh4cHVlZW+Pr60rZtW5o1a/bA7KZqtZoVK1bwxRdfkJeXx5QpU/jwww9xdHSstnuVkZF5PJCFoRpIcmgMd0PJiYx+YFuXgrQYtzPzEEWRfv36kZqayvfff8+yZcv4888/mTZtGvPnz39gX6mpqezdu5edO3eyd+9e8vLyePvtt5k5cyZOTk4PfV8yMjKPJ7IwVAO5zi5wDYzvPDg1hpOJAc3T4nk15iI5CldUQ4diZmbGtGnTePvtt9m4cSOZmZnk5uZiZFQ60iEyMpI///yTnTt3cuTIEfLz82nfvj0ffPABEyZMoHHjxjVxizIyMo8RsjBUAyYe7gA4JN5BFMX7Rg+bGSjw1mYyLvo82fnxMHSo/pixsTEuLi6MHz+e6Oholi5diiiKnD9/np07d/Lnn39y6dIlDA0Neeqpp/jqq68YPHgwbm5uNX2LMjIyjxGyMFQDjTxdyRMUmOVlQ0oKPMDzR1dGkFtaWhozZsxg7dq1tG/fHpVKxeuvv87BgweJiYnB2tqaQYMGMWfOHAYMGPDAYt4yMjIyVUUWhmqgia0pnzV5irtGZnyuNMLqAe2VdpJwGGZlIubkEBYTQ6tWrcjKygLg/Pnz3Lx5kxYtWjB8+HCef/55evbsWaXymjIyMjKVRRaGasDSSMmuZk9wJyuf8XlKOj2gvbWVOWlKIyy0uZCcjIGBAY6OjkRHS8brHj16MHHiRMaMGVPzg5eRkZG5BzklRjXR1FIyFN/U5D6wrXOxLKskJ+Ph4UFERAR37txh1apVAEyYMIGkpKQaG6+MjIzM/7d370FR1e8fwN+7LO2KAQu6gJgGJmDSwCKmKM7u5gB9G8cZbZqEIYXyjzKmQaaaMEtsGLLiIiVZWaOlo5mJ2WUoZ1C05isxGzoDGQkIDAwUECrLRRZYn+8ftuf3O3K/rIfdfV4zjp7Lfj7P40f34Vw+54yEC8M0Weomg66jHm6l/x1zX383VzSr/n2a6Y3/e/y2j48Ptm3bhgsXLqC7u3vYCWyMMWZrTn8qiYgAACaTaUrtLDJfx/bSw7DI5Oj8z0rIRrke4GHpRa1MieX9/UBLC2RT7JsxxsZi/Y6zfueNRkbj2cuB1dXV4aGHHpI6DMYYuyeamprwwL+vJR6J0x8xWB8q19jYCE/Pse4nsj8mkwkLFixAU1OTw97i6ug5cn72babkR0To6uqCv7//mPs6fWGQ//ueZk9PT4f8R2nl4eHh0PkBjp8j52ffZkJ+4/3hly8+M8YYE+HCwBhjTMTpC4NSqURGRgaUSqXUodiEo+cHOH6OnJ99s8f8nP6uJMYYY2JOf8TAGGNMjAsDY4wxES4MjDHGRJx+HsM333yDt99+GyqVCnK5HPv370doaKjUYU3Z7t27cfr0aajVamGdt7c3Tp06JV1QU9Tf349du3YhJycHtbW1CAgIEG3/5JNPcODAAahUKqjVahw4cADz58+XJthJGi3H5ORk/Pnnn1CpVMK6pUuXYv/+/RJEOnEnTpzAZ599BovFApPJhICAAGRnZws5EhEyMzNx+vRpKBQKBAcH48MPP7Sbiadj5WcwGIZ8Zu3atdi1a9e9DXQ8yImVlZWRu7s7VVdXExHRF198QfPnzyeTySRxZFOXkZFBJSUlUocxberr6ykqKoq2bNlCAKi+vl60vbCwkObNm0ft7e1ERPTWW2+RVqsli8UiQbSTM1aOSUlJQ9bZE1dXV/rpp5+IiMhisdDmzZspJCSE+vr6iIgoNzeXwsLCqLe3l4iInn32WVq/fr1k8U7UWPnp9XoJo5sYpy4MGzdupPj4eGHZYrGQr68vffDBBxJGNT0crTBUVlZSTU0NlZSUDPulGRERQenp6cLyzZs3SaFQ0HfffXePI528sXK098Lw1FNPiZaNRiMBoIsXL9Lg4CBpNBr6+OOPhe1XrlwhAFRRUXGvQ52U0fIjsq/C4NTXGM6ePYvly5cLy3K5HJGRkSguLpYwKjacRx55BIsXLx522/Xr13H58mXRWHp6eiI4ONiuxnK0HB3B119/LVq2nhIzm82oqKhAe3u7aAwffvhhzJ49227GcLT87I3TFoaOjg6YTCb4+vqK1vv5+aG+vl6iqKbXwYMHYTAYEB0djaSkJFy7dk3qkGzCOl6OPJZWe/bsgcFgwJo1a5CSkoLW1lapQ5q00tJS+Pv7Izo6GnV1dQDEYyiTyeDr62u3Y/j/87NKTU2FXq+HTqdDeno6urq6JIxwZE5bGHp7ewFgyGxEpVIpbLNnCxcuREREBIqLi/HLL78gMDAQkZGRaG5uljq0aefoY2kVHBwMnU6Hc+fOoaSkBGazGVFRUeju7pY6tAkzm83Izs5GQUEBXF1dHW4M784PALRaLdatW4cLFy6gqKgIlZWViI2NhcVikTjaoZy2MLi5uQEYephnNpuFbfbsueeeQ1paGhQKBeRyOd58802oVCq7uYNlIhx9LK1ef/11JCYmQi6Xw9XVFXl5eWhsbMSXX34pdWgT9vzzz2PTpk3YuHEjAMcbw7vzA4D8/HzExcUBAO6//3689957KCsrw7lz56QKc0ROWxjmzJkDT0/PIYfif//9NxYtWiRRVLbj4uKCgIAAhzydZB0vZxlLKw8PD2g0Grsb0/T0dLi5uSEzM1NYN9IYtra22t0YDpffcKwvCJuJ4+e0hQG4cw9xeXm5sExEuHTpEmJiYiSManqkpqYOWdfS0oKFCxdKEI1teXl5ISIiQjSWJpMJ1dXVDjGWVnePqdlsRkdHh12N6TvvvIOmpiYUFBQAAMrLy1FeXo6wsDBoNBrRGFZVVaGnp8euxnCk/Nra2pCVlSXa13pad0aOn9S3RUmprKyMPDw8qKamhoiIjhw54jDzGAICAujbb78Vlj/99FNSqVRUVVUlYVRTN9KtnIWFheTv70///PMPERFlZmba3TwGq5FyvO+++8hoNArLb7zxBmk0Gmpra7vHEU7ORx99RKGhoVRaWkpGo5GMRiNlZGTQoUOHiOjOPIbw8HBhHsPWrVvtah7DaPnV19eTt7e3MKaDg4OUlJRES5YsoVu3bkkb+DCceubzihUr8PnnnyM+Ph6zZs2CXC7HmTNn4O7uLnVoU5aVlYX8/Hzk5eWhv78fSqUSxcXFWLJkidShTUp/fz/i4uJw8+ZNAEB8fDwWLFgg3CL45JNPoq2tDbGxsVCpVPDy8sL3338vvKHPHoyVY05OjnDdqLe3FxqNBiUlJdBoNBJGPT5dXV1ISUnB7du3sWrVKtG2Q4cOAQDS0tLQ3d2N6OhoKBQKBAUF4fDhw1KEO2Fj5efn54eXX34ZCQkJUCqV6OnpQVBQEM6cOSOayT5T8GO3GWOMidjPj1OMMcbuCS4MjDHGRLgwMMYYE+HCwBhjTIQLA2OMMREuDIwxxkS4MDDGGBPhwsAYY0yECwNjjDERLgyM2REiQktLi03aHhgYQHt7u03aZvaFCwNzSAEBATAYDDAYDIiKioJMJoNWqxXWqdVqNDQ0YO/evdiwYYPU4Y5LT08PNmzYgNraWpv1kZiYiIsXL9qsfWYfnPohesyxnT9/HgDQ0NCAwMBA5Ofnw2AwAIDwu5+fn9087z8tLQ06nQ46nc4m7bu6ugqvgzUajfDy8rJJP2zm4yMG5pC2b98+6vbk5GSo1WokJCQgLy/v3gQ1BVVVVfjqq6+wbds2m/bzwAMPwGAwIDc316b9sJmNCwNzSOMpDEVFRdBqtZDJZACAkydPCss//PAD1q9fj8DAQGRlZaGzsxNbt27FsmXL8Pjjj+PGjRtCW4ODg3jttdeg1Wqh1+sRFxeH33//fdT+16xZA4PBgGXLlkEmk0Gv18NgMIz4xX/q1ClERUUJr7mcbKwAcOzYMTz66KN47LHHsGrVKuzYsUO0fe3atTh58uSo8TMHJ/H7IBizufr6egJAJSUlQ7ZZX4pz93Jubi4REV29epVkMhmlpKRQT08PWSwWWr16Ne3evVv4zI4dO0in01FfXx8RER07dozmzp074gufBgYG6JlnniEiouPHj5OPj8+YOaxbt45eeOGFYWOfSKzNzc3k4uJC165dIyKitrY28vb2FrX766+/EgDq6OgYMy7mmPiIgbFhPP300wCA4OBgzJ07F35+fnBzc4NcLsfq1atx+fJlAMCtW7ewd+9evPTSS1AqlQCAhIQE9PX14cSJE8O2rVAocOTIEQBARUUFwsLCxoyntbUV3t7eU4rV2o7FYkFDQwMAQKPRoKioSNSeWq0W9mXOiS8+MzaMefPmCX92c3MTLc+ePRudnZ0AgNraWvT19WHPnj3Ce34BwNfXd8gpnOGMtzB0dnZCoRj+v+t4YwUArVaLzZs3IyYmBgaDAfHx8UhMTBS15+rqCgDjip85Jj5iYGwYLi4uoy7TXS8+zMnJwfnz54VftbW1eOWVV8bsZ7yFQa1WY2BgYMqxymQyHD58GJWVlYiMjMTOnTuh1WqF14kCEPoZ6QiFOT4uDIxNweLFi6FSqXD16lXR+oKCAvz888+jfra7uxuNjY0IDQ0dsx8/Pz9cv359SrECQHNzM0pLSxEaGors7GxcuXIFLS0tOHv2rLCPtR9fX98p98fsExcGxqZg1qxZSEtLQ0FBgXDqpaamBu+///6YX/hmsxnAnXP5ly5dGnXf6OjoaZnYVlNTg1dffVU4Krh9+zaICEFBQcI+tbW1CA0N5XkMzkzii9+M2dSPP/5IK1euJAAUHh5O+/btE7YdPXqUwsPDCQDp9Xrat2+faLmjo4NiY2NJqVRSSEgIHT16lHJzc+nBBx8kT09P2rRpExHducsoPT2dQkJCSKfTUUxMDBmNxnHFl56eTitWrKDCwsJR96uuriZ3d3fq6uoS8ppMrH/99RclJydTZGQk6fV6Wr58OR08eFDU15YtWygjI2O8f8XMAcmI7jpZyhibkVJTU+Hj44OdO3farI+6ujo88cQT+O233+Du7m6zftjMxqeSGLMT7777Lv744w/R9YDp1N/fjxdffBHHjx/nouDk+IiBMTvT0dGBOXPmTHu7g4OD6O3thYeHx7S3zewLFwbGGGMifCqJMcaYCBcGxhhjIlwYGGOMiXBhYIwxJsKFgTHGmAgXBsYYYyJcGBhjjIlwYWCMMSbChYExxpgIFwbGGGMi/wPcgrLftyoVxAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bp = BellPlotTime()\n",
    "# _params_10 = dict(smooth_value=0.4, bell_kwargs={'color': utils.LINE_COLORS[0]}, pdc_kwargs={'color': utils.LINE_COLORS[1]})\n",
    "# _params_5 = dict(ls=':', smooth_value=0.4, bell_kwargs={'color': '#7ccfea'}, pdc_kwargs={'color': '#fea8a6'})\n",
    "_params_10 = dict(smooth_value=0.4, color=utils.LINE_COLORS[0])\n",
    "_params_5 = dict(ls='--', smooth_value=0.4, color=utils.LINE_COLORS[1])\n",
    "bp.plot(strong_b_10_3db, wind_speed=10, **_params_10)\n",
    "bp.plot(strong_b_5_3db, wind_speed=5, **_params_5)\n",
    "bp.plot(strong_10_0db, wind_speed=10, **_params_10)\n",
    "bp.plot(strong_5_0db, wind_speed=5, **_params_5, )\n",
    "\n",
    "bp.plot_example(bc, time=0.028)\n",
    "bp.ax.set_ylim(bottom=1.85, top=2.75)\n",
    "bp.ax.set_xlim(0, 28)\n",
    "\n",
    "arrowprops = dict(arrowstyle=\"->\", color='k', shrinkA=5, shrinkB=1,\n",
    "                  patchA=None, patchB=None, connectionstyle=\"arc3,rad=-0.2\")\n",
    "def _annotate(dbms, state, pos, textpos):\n",
    "    bp.ax.annotate(f'{dbms}$\\\\thinspace$db/ms$\\\\thinspace$|{state}', pos[0], textpos, arrowprops=arrowprops, fontsize=\"x-small\")\n",
    "    bp.ax.annotate(f'{dbms}$\\\\thinspace$db/ms$\\\\thinspace$|{state}', pos[1], textpos, arrowprops=arrowprops, fontsize=\"x-small\", alpha=0)\n",
    "\n",
    "_annotate(0, 'Bell', [(7, 2.42), (9, 2.47)], (6.5, 2.555))\n",
    "_annotate(0, 'PDC', [(12.2, 2.02), (14.7, 2.1)], (12.1, 2.185))\n",
    "_annotate(3, 'Bell', [(2.6, 1.89), (2.7, 1.865)], (4.1, 1.96))\n",
    "_annotate(3, 'PDC', [(1.2, 1.97), (1.32, 1.945)], (2.22, 2.045))\n",
    "bp.savefig(\"plots/6_bell.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "08403b58-9e5c-407d-aaa0-0b79955995df",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ncp = NonclassicalityPlot()\n",
    "ncp.plot(\"strong\", aperture_radius=0.3, channel_length_km=50)\n",
    "ncp.savefig(\"plots/7_nonclass.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c8377e5-c281-423a-927f-3172e77998e1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/requirements.txt <==
contourpy==1.2.0
cycler==0.12.1
fonttools==4.44.0
kiwisolver==1.4.5
matplotlib==3.8.1
numpy==1.26.1
packaging==23.2
pandas==2.1.3
Pillow==10.1.0
pyAtmosphere==0.0.1
pyparsing==3.1.1
python-dateutil==2.8.2
pytz==2023.3.post1
scipy==1.11.3
six==1.16.0
tzdata==2023.3


==> anc/simulation.py <==
from functools import partial
from pathlib import Path 

import numpy as np
import pandas as pd
import pyatmosphere as pyatm
from matplotlib import pyplot as plt
from scipy.stats import pearsonr


pyatm.gpu.config['use_gpu'] = True # set False if you don't have a GPU


CHANNELS = [
    {
        "name": "weak",
        "wind_speed": 10,
        "times": [0., 0.0008, 0.0016, 0.0024, 0.0032, 0.004 , 0.0048, 0.0056, 0.0064],
        "aperture_radiuses": [0.0006, 0.0008, 0.001, 0.0015, 0.002, 0.0025, 0.0035, 0.0045, 0.006, 0.008],
        "iterations": 25000,
        "save_step": 1000,
        "channel": pyatm.Channel(
            grid=pyatm.RectGrid(resolution=2**9, delta=0.0003),
            source=pyatm.GaussianSource(wvl=809e-9, w0=0.02, F0=1e3),
            path=pyatm.IdenticalPhaseScreensPath(
                phase_screen=pyatm.SSPhaseScreen(
                    model=pyatm.MVKModel(Cn2=5e-15, l0=1e-3, L0=80),
                    f_grid=pyatm.RandLogPolarGrid(points=2**10, f_min=1 / 80 / 15, f_max=1 / 1e-3 * 2)
                ), length=1e3, count=10
            ),
            pupil=pyatm.CirclePupil(radius=0.01),
        )
    },
    {
        "name": "moderate",
        "wind_speed": 10,
        "times": [0., 0.0005, 0.001, 0.0015, 0.002, 0.0025, 0.003, 0.0035, 0.004],
        "aperture_radiuses": [0.001, 0.0015, 0.0021, 0.0031, 0.0045, 0.0066, 0.0097, 0.014, 0.021, 0.03],
        "iterations": 25000,
        "save_step": 1000,
        "channel": pyatm.Channel(
            grid=pyatm.RectGrid(resolution=2**9, delta=0.0004), 
            source=pyatm.GaussianSource(wvl=809e-9, w0=0.02, F0=1.6e3),
            path=pyatm.IdenticalPhaseScreensPath(
                phase_screen=pyatm.SSPhaseScreen(
                    model=pyatm.MVKModel(Cn2=1.5e-14, l0=1e-3, L0=80),
                    f_grid=pyatm.RandLogPolarGrid(points=2**10, f_min=1 / 80 / 15, f_max=1 / 1e-3 * 2)
                ), length=1.6e3, count=10
            ),
            pupil=pyatm.CirclePupil(radius=0.04),
        )
    },
    {
        "name": "strong_d2",
        "wind_speed": 10,
        "times": [0., 0.0028, 0.0056, 0.0084, 0.0112, 0.014, 0.0168, 0.0196, 0.0224, 0.0252, 0.028],
        "aperture_radiuses": [0.004, 0.006, 0.01, 0.02, 0.05, 0.1, 0.2, 0.3],
        "iterations": 25000,
        "save_step": 1000,
        "channel": pyatm.Channel(
            grid=pyatm.RectGrid(resolution=2**11, delta=0.0015),
                source=pyatm.GaussianSource(wvl=808e-9, w0=0.08, F0=50e3),
            path=pyatm.IdenticalPhaseScreensPath(
                phase_screen=pyatm.SSPhaseScreen(
                    model=pyatm.MVKModel(Cn2=1e-16, l0=1e-3, L0=80),
                    f_grid=pyatm.RandLogPolarGrid(points=2**10, f_min=1 / 80 / 15, f_max=1 / 1e-3 * 2)
                ), length=50e3, count=15),
            pupil=pyatm.CirclePupil(radius=0.2)
        )
    },
    {
        "name": "strong_x1_5",
        "wind_speed": 10,
        "times": [0., 0.0028, 0.0056, 0.0084, 0.0112, 0.014, 0.0168, 0.0196, 0.0224, 0.0252, 0.028],
        "aperture_radiuses": [0.004, 0.006, 0.01, 0.02, 0.05, 0.1, 0.2, 0.3],
        "iterations": 25000,
        "save_step": 1000,
        "channel": pyatm.Channel(
            grid=pyatm.RectGrid(resolution=2**11, delta=0.0015),
                source=pyatm.GaussianSource(wvl=808e-9, w0=0.08, F0=50e3),
            path=pyatm.IdenticalPhaseScreensPath(
                phase_screen=pyatm.SSPhaseScreen(
                    model=pyatm.MVKModel(Cn2=3e-16, l0=1e-3, L0=80),
                    f_grid=pyatm.RandLogPolarGrid(points=2**10, f_min=1 / 80 / 15, f_max=1 / 1e-3 * 2)
                ), length=50e3, count=15),
            pupil=pyatm.CirclePupil(radius=0.2)
        )
    },
    {
        "name": "strong_adhoc_bell",
        "wind_speed": 10,
        "times": list(np.linspace(0, 1.5 * 2, 11) / 1000),
        "aperture_radiuses": [0.004, 0.006, 0.01, 0.02, 0.05, 0.1, 0.2, 0.3],
        "iterations": 50000,
        "save_step": 1000,
        "channel": pyatm.Channel(
            grid=pyatm.RectGrid(resolution=2**11, delta=0.0015),
                source=pyatm.GaussianSource(wvl=808e-9, w0=0.08, F0=50e3),
            path=pyatm.IdenticalPhaseScreensPath(
                phase_screen=pyatm.SSPhaseScreen(
                    model=pyatm.MVKModel(Cn2=2e-16, l0=1e-3, L0=80),
                    f_grid=pyatm.RandLogPolarGrid(points=2**10, f_min=1 / 80 / 15, f_max=1 / 1e-3 * 2)
                ), length=50e3, count=15),
            pupil=pyatm.CirclePupil(radius=0.1)
        )
    },
]


class TimeCoherenceResult(pyatm.simulations.WindResult):
    def __init__(self, channel, shifts, pupil=None, *args, **kwargs):
        pupil = pupil or channel.pupil
        measures = kwargs.pop("measures", [pyatm.simulations.Measure(
            channel, "atmosphere", partial(self.append_pupil, pupil),
            pyatm.measures.eta, time=shifts, name=f"{pupil.radius}")])
        super().__init__(*args, channel=channel, measures=measures, **kwargs)

    def append_pupil(self, pupil, channel, output):
        init_pupil = channel.pupil
        channel.pupil = pupil
        output = channel.pupil.output(output)
        channel.pupil = init_pupil
        return output

    def plot_output(self):
        print(f"Iteration: {len(self.measures[0].data)}")


def load_tc(path, time):
    return pd.DataFrame(
        [[float(v.strip()) for v in r[0][1:-2].split(',')] for r in pd.read_csv(path).values],
        columns=time)


def run(channel_data):
    channel_path = Path('data') / channel_data['name']
    channel_path.mkdir(exist_ok=True)
    wind_driven_shifts = [channel_data['wind_speed'] * t for t in channel_data['times']]
    
    tc_res = [TimeCoherenceResult(
        channel_data['channel'],
        shifts=wind_driven_shifts,
        pupil=pyatm.CirclePupil(a),
        save_path=channel_path / f"aperture_{str(a).replace('.', '_')}.raw.csv",
        max_size=channel_data['iterations'],
        ) for a in channel_data['aperture_radiuses']]

    sim = pyatm.simulations.Simulation(tc_res)
    sim.run(save_step=channel_data['save_step'])

    for a in channel_data['aperture_radiuses']:
        raw_path = channel_path / f"aperture_{str(a).replace('.', '_')}.raw.csv"
        path = channel_path / f"aperture_{str(a).replace('.', '_')}.csv"
        load_tc(raw_path, wind_driven_shifts).to_csv(path, index=False)
    

if __name__ == "__main__":
    for channel_data in CHANNELS[::-1]:
        if channel_data['name'] in []:
            continue
        run(channel_data)


==> anc/src/bell.py <==
import numpy as np
import pandas as pd
from scipy.ndimage import gaussian_filter1d
from scipy.interpolate import interp1d
from matplotlib import pyplot as plt
from matplotlib.lines import Line2D

from src import utils


def get_p_B(time_eta_df):
    return time_eta_df.mul(time_eta_df[0], axis='index').mean(axis=0)


def get_p_0(time_eta_df):
    return (1 - time_eta_df).mul((1 - time_eta_df[0]), axis='index').mean(axis=0)


def get_p_1(time_eta_df):
    return (time_eta_df.mul(1 - time_eta_df[0], axis='index') +
            (1 - time_eta_df).mul(time_eta_df[0], axis='index')).mean(axis=0)


def ideal_B(p_B, p_0, p_1, eta_c, nu):
    numer = 2 * np.sqrt(2) * p_B * eta_c**2 * np.exp(2 * nu)
    denom1 = p_B * (np.exp(2 * nu) + eta_c - 1)**2
    denom2 = p_0 * (np.exp(2 * nu) - 1)**2
    denom3 = p_1 * (np.exp(2 * nu) - 1) * (np.exp(2 * nu) + eta_c - 1)
    return numer / (denom1 + denom2 + denom3)


def P(same_or_diff, theta_A, theta_B, nu, xi, eta_c, eta_A, eta_B):
    eta_A = np.asarray(eta_A)
    eta_B = np.asarray(eta_B)

    def C_same_diff(same_or_diff):
        _sin_cos = np.sin(theta_A - theta_B) if same_or_diff == 'same' else np.cos(theta_A - theta_B)
        return (eta_c**2 * eta_A * eta_B * np.tanh(xi)**2 * (1 - np.tanh(xi)**2)**2 *
                ((1 - eta_c * eta_A) * (1 - eta_c * eta_B) * np.tanh(xi)**2 - _sin_cos**2))

    def C_1AB(A_or_B):
        eta_1 = eta_A if A_or_B == 'A' else eta_B
        eta_2 = eta_B if A_or_B == 'A' else eta_A
        return (eta_c * eta_2 * (1 - eta_c * eta_1) *
                (1 - np.tanh(xi)**2) * np.tanh(xi)**2 *
                (eta_c**2 * eta_A * eta_B * np.tanh(xi)**2 -
                 (1 + (eta_c * eta_A - 1) * np.tanh(xi)**2) *
                  (1 + (eta_c * eta_B - 1) * np.tanh(xi)**2)))

    C_0 = (eta_c**2 * eta_A * eta_B * np.tanh(xi)**2 -
           (1 + (eta_c * eta_A - 1) * np.tanh(xi)**2) *
           (1 + (eta_c * eta_B - 1) * np.tanh(xi)**2))**2
    C_1A = C_1AB('A')
    C_1B = C_1AB('B')
    C_i = C_same_diff('same') if same_or_diff == 'same' else C_same_diff('diff')
    C_j = C_same_diff('diff') if same_or_diff == 'same' else C_same_diff('same')

    AVG_1 = (1 / (C_0 + C_1A + C_1B + C_i)).mean()
    AVG_2 = (C_0 / (C_0 + C_1A)**2).mean()
    AVG_3 = (C_0 / (C_0 + C_1B)**2).mean()
    AVG_4 = (1 / (C_0 + C_1A + C_1B + C_j)).mean()
    AVG_5 = (1 / C_0).mean()
    P_i = 1 / 2 + np.exp(-4 * nu) / 2 * (1 - np.tanh(xi)**2)**4 * \
        (np.exp(2 * nu) * (2 * AVG_1 - AVG_2 - AVG_3 - 2 * AVG_4) + AVG_5)
    return P_i


def E(theta_A, theta_B, nu, xi, eta_c, eta_A, eta_B):
    P_same = P('same', theta_A, theta_B, nu, xi, eta_c, eta_A, eta_B)
    P_diff = P('diff', theta_A, theta_B, nu, xi, eta_c, eta_A, eta_B)
    return (P_same - P_diff) / (P_same + P_diff)


def get_B(theta_A1, theta_B1, theta_A2, theta_B2, nu, xi, eta_c, eta_A, eta_B):
    E_11 = E(theta_A1, theta_B1, nu, xi, eta_c, eta_A, eta_B)
    E_12 = E(theta_A1, theta_B2, nu, xi, eta_c, eta_A, eta_B)
    E_22 = E(theta_A2, theta_B2, nu, xi, eta_c, eta_A, eta_B)
    E_21 = E(theta_A2, theta_B1, nu, xi, eta_c, eta_A, eta_B)
    return np.abs(E_11 - E_12) + np.abs(E_22 + E_21)


def smooth(x, y, smooth, num=100):
    x = np.asarray(x)
    y = np.asarray(y)

    nan_mask = np.isnan(x)
    x = x[~nan_mask]
    y = y[~nan_mask]

    t = np.linspace(x[0], x[-1], num=num)
    values = interp1d(x, y)(t)
    return t, gaussian_filter1d(values, smooth)


class BellCalculator():
    def __init__(self, **kwargs):
        default_params = {
            'channel_name': 'strong',
            'aperture_radius': 0.2,
            'channel_length_km': 50,
            'wind_speed': 10,
            'theta': (0, np.pi / 8, np.pi / 4, 3 * np.pi / 8),
            'nu': 3e-4,
            'eta_c': 1/2 * 0.85,
            'eta_writing': 0.85,
            'db_p_ms': 3,
            '_xi': np.linspace(0.01, 1.2, 100),
        }
        self.params = {**default_params, **kwargs}
    
    def eta_d(self, length_km): 
        return 10**(-0.1 * length_km / 10)
    
    def eta_delay(self, time, db_p_ms): 
        return 10**(-db_p_ms * (time * 1000) / 10)
        
    def get(self, **kwargs):
        params = {**self.params, **kwargs}

        df = utils.load_data(params['channel_name'], params['aperture_radius'])
        eta_d = self.eta_d(params['channel_length_km'])
        eta_memory = lambda s: (1 if s == 0 else params['eta_writing']) * self.eta_delay(s / params['wind_speed'], params['db_p_ms'])
        df *= eta_d * pd.Series([eta_memory(s) for s in df.columns], df.columns)
    
        eta_mean = df.mean()
        eta2_mean = (df**2).mean()
        etacorr_mean = (df.mul(df[0], axis='index')).mean()
        p_B, p_0, p_1 = get_p_B(df), get_p_0(df), get_p_1(df)
        max_B = [np.max([get_B(*params['theta'], params['nu'], xi, params['eta_c'], df[0], df[t]) for xi in params['_xi']])
            for t in df.columns]
        B_Bell = [ideal_B(p_B[t], p_0[t], p_1[t], params['eta_c'], params['nu']) for t in df.columns]
        
        return {'wind_shift': np.asarray(df.columns), 'max_B': np.asarray(max_B), 'B_Bell': np.asarray(B_Bell)}


class BellPlot():
    def __init__(self, ax=None):
        self.ax = ax or plt.subplots(1, 1, figsize=(4, 3))[1]
        self.dim_scale = (100, 1)
        self.ax.set_ylabel(r'Bell parameter $\mathcal{B}$')
        self.ax.set_xlabel('Wind-driven shift $s$ (cm)')
        self.line_color_id = 0
        self.ax.axhline(y = 2, c='k', alpha=0.5, lw=0.5, antialiased=None, snap=True)
        self.axin = None
    
    def plot(self, bell_data, smooth_value=1, pdc_kwargs=None, bell_kwargs=None, **kwargs):
        scaled_x = self.dim_scale[0] * bell_data['wind_shift']
        _pdc_kwargs = {'color': utils.LINE_COLORS[self.line_color_id], **kwargs, **(pdc_kwargs or {})}
        self.ax.plot(*smooth(scaled_x, bell_data['max_B'], smooth_value), **_pdc_kwargs)
        _bell_kwargs = {'color': utils.LINE_COLORS[self.line_color_id], **kwargs, **(bell_kwargs or {})}
        self.ax.plot(*smooth(scaled_x, bell_data['B_Bell'], smooth_value), **_bell_kwargs)
        self.line_color_id += 1

    def _example(self, bell_calculator, time, xi_max=1.2):
        params = bell_calculator.params
        _xi = np.linspace(0, xi_max, 100)
        data = utils.load_data(params['channel_name'], params['aperture_radius'])
        return {'xi': _xi, 'B': [get_B(*params['theta'], params['nu'], xi, params['eta_c'], data[0], data[time]) for xi in _xi]}

    def plot_example(self, bell_calculator, time, xi_max=1.2):
        data = self._example(bell_calculator, time, xi_max=1.2)
        axin = self.ax.inset_axes([0.62, 0.72, 0.35, 0.25])
        self.axin = axin
        axin.plot([data['xi'][0], data['xi'][-1]], [2, 2], c='k', alpha=0.5, lw=0.5, antialiased=None, snap=True)
        axin.plot(data['xi'], data['B'], c=utils.LINE_MAIN_COLOR)
        axin.scatter(data['xi'][np.argmax(data['B'])], np.max(data['B']), c='k', s=12, zorder=10)
        axin.hlines(np.max(data['B']), 0, data['xi'][np.argmax(data['B'])], color='k', ls=':', lw=0.7)
        axin.set_ylim(1, 2.8)
        axin.set_xlim(0, 1)
        axin.tick_params(axis='both', which='major', labelsize='x-small')
        axin.set_xlabel(r'Squeezing parameter $\xi$', fontsize='x-small')
        axin.set_ylabel('Bell\n parameter $\mathcal{B}$', fontsize='x-small')
        axin.xaxis.set_label_coords(0.5, -0.33)
        axin.text(-0.18, 2.35, r'$\mathcal{B}_\mathrm{m}$', fontsize='x-small')

    def savefig(self, file_path, **kwargs):
        fig = self.ax.get_figure()
        fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        fig.savefig(file_path, **kwargs)


class BellPlotTime(BellPlot):
    def __init__(self, ax=None):
        super().__init__(ax)
        self.dim_scale = (1000, 1)
        self.ax.set_xlabel('Time $\\tau$ (ms)')
    
    def plot(self, bell_data, wind_speed, smooth_value=1, **kwargs):
        time = bell_data['wind_shift'] / wind_speed
        super().plot({**bell_data, 'wind_shift': time}, smooth_value, **kwargs)


==> anc/src/cond_pdt.py <==
from matplotlib import pyplot as plt
import numpy as np

from src import utils

class ConditionalPDTPlot():
    def __init__(self, eta_min):
        fig, ax = plt.subplots(1, 1, figsize=(4, 3))
        ax.set_xlabel(r"Transmittance $\eta$")
        ax.set_ylabel(r"Conditional PDT $\mathcal{P}(\eta_\tau|\eta_0 > \eta_\mathrm{min})$")
        self.fig = fig
        self.ax = ax
        self.line_color_id = 0
        self.eta_min = eta_min
        
        self.ax.axvline(x=eta_min, c='k', lw=0.7)
        self.ax.text(eta_min, 0.15, f"$\eta_\mathrm{{min}}={eta_min}$")

    def _plot_0(self, channel_name, aperture_radius, **kwargs):
        df = utils.load_data(channel_name, aperture_radius)
        _eta, _pdt = utils.hist(df[0][df[0] > self.eta_min], smooth=13, restore_scale=(1e4, 1e4))
        eta = [self.eta_min, *_eta]
        pdt = [0, *_pdt]
        kwargs = {'color': utils.LINE_COLORS[self.line_color_id], 'label': f"$s = 0$ cm", **kwargs}
        self.ax.plot(eta, pdt, **kwargs)
        self.line_color_id += 1

    def _plot_inf(self, channel_name, aperture_radius, **kwargs):
        df = utils.load_data(channel_name, aperture_radius)
        eta, pdt = utils.hist(df[0], smooth=5, restore_scale=(2e2, 1e4))
        kwargs = {'color': utils.LINE_MAIN_COLOR, 'label': f"$s = \infty$", **kwargs}
        self.ax.plot(eta, pdt, **kwargs)
    
    def plot(self, channel_name, aperture_radius, wind_shift, smooth=5, **kwargs):
        if wind_shift == 0:
            return self._plot_0(channel_name, aperture_radius, **kwargs)
        if wind_shift == np.inf:
            return self._plot_inf(channel_name, aperture_radius, **kwargs)
                    
        df = utils.load_data(channel_name, aperture_radius)
        eta, pdt = utils.hist(df[wind_shift][df[0] > self.eta_min], smooth=smooth, restore_scale=(1e4, 1e4))
        kwargs = {'color': utils.LINE_COLORS[self.line_color_id], 
                  'label': f"$s = {utils.round_n(wind_shift * 100, 3)}$ cm", **kwargs}
        self.ax.plot(eta, pdt, **kwargs);
        self.line_color_id += 1

    def legend(self):
        self.ax.set_ylim(bottom=0)
        self.ax.legend()

    def savefig(self, file_path, **kwargs):
        self.fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        self.fig.savefig(file_path, **kwargs)
        


==> anc/src/correlations.py <==
import numpy as np
import scipy
from matplotlib import pyplot as plt 

from src import utils


def get_correlations(channel_name, y_line=np.exp(-1)):
    apertures = utils.get_apertures(channel_name)
    spatial_coherence = []
    for a in apertures:
        df = utils.load_data(channel_name, a)
        pear = utils.pearson_df(df)
        spatial_coherence.append(utils.get_intersect(df.columns, pear, y_line))
    return apertures, spatial_coherence


class SpatialCoherencePlot():
    def __init__(self, dim_scale=(100, 100)):
        fig, ax = plt.subplots(1, 1, figsize=(4, 3))
        ax.set_xlabel(r'Aperture radius $R_\mathrm{ap}$ (cm)')
        ax.set_ylabel(r"Spatial coherence radius $\rho_0$ (cm)")
        self.dim_scale = dim_scale
        self.fig = fig
        self.ax = ax
        self.line_color_id = 1

    def plot(self, channel_name, **kwargs):
        apertures, spatial_coherence = get_correlations(channel_name)
        scaled_apertures = self.dim_scale[0] * np.asarray(apertures)
        scaled_spatial_coherence = self.dim_scale[1] * np.asarray(spatial_coherence)
        kwargs = {'color': utils.LINE_COLORS[self.line_color_id], 'marker': 'o', 'markersize': 3, **kwargs}
        self.ax.plot(scaled_apertures, scaled_spatial_coherence, label=channel_name, **kwargs)
        self.line_color_id += 1

    def plot_example(self, channel_name, aperture_size, pos=(0.51, 0.16, 0.47, 0.4)):
        smooth = 1
        axin = self.ax.inset_axes(pos)
        df = utils.load_data(channel_name, aperture_size)
        eta_pearson = utils.pearson_df(df)
    
        t = np.linspace(0, df.columns[-1], 100)
        values = scipy.interpolate.interp1d(df.columns, eta_pearson)(t)
        axin.plot(self.dim_scale[0] * t, scipy.ndimage.gaussian_filter1d(values, smooth), c=utils.LINE_MAIN_COLOR)
        y_line = np.exp(-1)
        corrr_length = self.dim_scale[0] * utils.get_intersect(df.columns, eta_pearson, y_line)
        axin.hlines(y_line, 0, corrr_length, color='k', ls=':')
        axin.vlines(corrr_length, 0, y_line, color='k', ls=':')
        axin.scatter(corrr_length, y_line, s=10, color='k', zorder=10)
        axin.text(0.2, y_line + 0.03, r"$e^{-1}$", fontsize='x-small')
    
        axin.set_ylabel("Pearson\ncorrelation", fontsize='x-small')
        axin.set_xlabel(r"Wind-driven shift $s$ (cm)", fontsize='x-small')
        axin.set_ylim(0, 1.05)
        axin.set_xlim(0, axin.get_xlim()[1])
        axin.tick_params(axis='both', which='major', labelsize='x-small')
        axin.xaxis.set_label_coords(0.5, -0.22)
        axin.yaxis.set_label_coords(-0.18, 0.5)
        axin.text(9.2, 0.06, r'$\rho_0$', fontsize='x-small')
        self.axin = axin

    def savefig(self, file_path, **kwargs):
        self.fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        self.fig.savefig(file_path, **kwargs)
        

==> anc/src/entanglement.py <==
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.patches import Ellipse
import scipy

from src import utils
from src.correlations import get_correlations


def witnessess(etaa_mean, etab_mean, sqrt_corr, r):
    return ((1 - etaa_mean + etaa_mean * np.cosh(r)**2) * (1 - etab_mean + etab_mean * np.cosh(r)**2) *
            (-sqrt_corr**2 * np.cosh(r)**2 * np.sinh(r)**2 + etaa_mean * etab_mean * np.sinh(r)**4) -
            sqrt_corr * np.cosh(r) * np.sinh(r) *
            (-sqrt_corr**3 * np.cosh(r)**3 * np.sinh(r)**3 +
             sqrt_corr * etaa_mean * etab_mean * np.cosh(r) * np.sinh(r)**5))


def delayed_witnessess(etaa_mean, etab_mean, sqrt_corr, r, t, eta_writing=0.85, db_p_ms=3):
    eta_delay = lambda t: 10**(-db_p_ms * (t * 1000) / 10)
    etab_mean *= eta_writing * eta_delay(t)
    sqrt_corr_value = np.sqrt(eta_writing * eta_delay(t)) * sqrt_corr(t)
    return witnessess(etaa_mean, etab_mean, sqrt_corr_value, r)


def _gaussian_entanglement_threshold(channel_name, aperture_size, r_squeezing):
    df = utils.load_data(channel_name, aperture_size)
    eta_mean = df.mean().mean()
    sqrt_corr_data = np.sqrt(df).mul(np.sqrt(df[0]), axis='index').mean(axis='index')
    sqrt_corr = scipy.interpolate.Akima1DInterpolator(df.columns, sqrt_corr_data)
    res = scipy.optimize.fsolve(lambda t: delayed_witnessess(eta_mean, eta_mean, sqrt_corr, r_squeezing, t), 
                                 x0=1e-4, xtol=1e-4, full_output=True)
    if res[1]['fvec'] < 0:
        if np.abs(res[0][0] / df.columns[-1]) < 0.98:
            return res[0][0]
        else: 
            return np.nan
    else:
        return 0


def gaussian_entanglement_threshold(channel_name, aperture_size, r_squeezing):
    return np.asarray([_gaussian_entanglement_threshold(channel_name, aperture_size, r) for r in r_squeezing])


class GaussianEntanglementPlot():
    def __init__(self, dim_scale=(100, 1)):
        fig, ax = plt.subplots(1, 1, figsize=(4, 3))
        ax.set_xlabel(r'Wind-driven shift $s$ (cm)')
        ax.set_ylabel(r"Squeezing parameter $\xi$")
        self.dim_scale = dim_scale
        self.fig = fig
        self.ax = ax
        self.line_color_id = 0

    def plot(self, channel_name, aperture_radius, fill_kwargs=None, **kwargs):
        r_squeezing = np.linspace(1, 3, 300)
        threshold = gaussian_entanglement_threshold(channel_name, aperture_radius, r_squeezing)
        scaled_data = self.dim_scale[0] * np.asarray(threshold)
        scaled_r = self.dim_scale[1] * r_squeezing

        kwargs = {'color': utils.LINE_COLORS[self.line_color_id], **kwargs}
        self.ax.plot(scaled_data, r_squeezing, label=channel_name, **kwargs)
        fill_kwargs = fill_kwargs or {'alpha': 0.1}
        self.ax.fill_between([*scaled_data, 0], 0, [*r_squeezing, 10], **fill_kwargs)
        self.line_color_id += 1
        if self.line_color_id >= len(utils.LINE_COLORS):
            self.line_color_id = 0

    def annotate(self, pos=((0.2, 0.3), (0.6, 0.6))):
        t = self.ax.annotate(r'$\mathcal{W} > 0$', xy=pos[0], xycoords='axes fraction')
        t.set_bbox(dict(facecolor='white', alpha=0.75, edgecolor='none'))
        self.ax.annotate(r'$\mathcal{W} < 0$', xy=pos[1], xycoords='axes fraction')

    def savefig(self, file_path, **kwargs):
        self.fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        self.fig.savefig(file_path, **kwargs)


class WitnessCoherenceCalculator:
    def __init__(self, channels=('strong_d2', 'strong', 'strong_x1_5'), squeezing=(1.8, 2)):
        self.channels = channels
        self.squeezing = squeezing

    def get(self):
        result = []
        for channel_name in self.channels:
            data = {'channel_name': channel_name}
            data['aperture_radii'], data['spatial_coherence_radii'] = get_correlations(channel_name)
            
            max_wind_shift = np.asarray([gaussian_entanglement_threshold(channel_name, a, self.squeezing).tolist() for a in data['aperture_radii']]).T.tolist()
            data[f'max_wind_shift_for_xi'] = [{'xi': xi, 'max_wind_shift': value} for xi, value in zip(self.squeezing, max_wind_shift)]
            result.append(data)
        return result


class WitnessCoherencePlot:
    def __init__(self, dim_scale=(100, 100)):
        fig, ax = plt.subplots(1, 1, figsize=(4, 3))
        ax.set_xlabel(r"Spatial coherence radius $\rho_0$ (cm)")
        ax.set_ylabel(r'Threshold wind-driven shift $s_\mathrm{th}$ (cm)')
        self.dim_scale = dim_scale
        self.fig = fig
        self.ax = ax
        self.line_color_id = 0

    def plot(self, data, channel_name, per_xi_kwargs=None, **kwargs):
        rho0, sm_data = [(d['spatial_coherence_radii'], d['max_wind_shift_for_xi']) 
                    for d in data if d['channel_name'] == channel_name][0]
        scaled_rho0 = self.dim_scale[0] * np.asarray(rho0)
        for i, xi_data in enumerate(sm_data):
            xi, sm = xi_data['xi'], xi_data['max_wind_shift']
            scaled_sm = self.dim_scale[1] * np.asarray(sm)
            kwargs = {'color': utils.LINE_COLORS[self.line_color_id], **kwargs, **(per_xi_kwargs[i] if per_xi_kwargs else {})}
            sm_interp = scipy.interpolate.PchipInterpolator(
                scaled_rho0[~np.isnan(scaled_sm)], scaled_sm[~np.isnan(scaled_sm)], extrapolate=False)
            _x = np.linspace(scaled_rho0[0], scaled_rho0[-1])
            self.ax.plot(_x, sm_interp(_x), **kwargs)
            self.ax.scatter(scaled_rho0, scaled_sm, s=15, zorder=10, **{**kwargs, 'ls': '-'})
            self.line_color_id += 1
            if self.line_color_id >= len(utils.LINE_COLORS):
                self.line_color_id = 0

    def ellipse_annotate(self, xy, wh, text, textpos, **kwargs):
        ellipse = Ellipse(xy=xy, width=wh[0], height=wh[1], edgecolor='k', fc='None')
        self.ax.add_patch(ellipse)
        arrowprops = {'arrowstyle': "->", 'color': 'k', 'shrinkA': 5, 'shrinkB': 1,
                          'patchA': None, 'patchB': None, 'connectionstyle': "arc3,rad=0.2", **kwargs}
        self.ax.annotate(text, xy, textpos, arrowprops=arrowprops)

    def savefig(self, file_path, **kwargs):
        self.fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        self.fig.savefig(file_path, **kwargs)

        

==> anc/src/nonclassicality.py <==
import warnings
import math

import numpy as np
import scipy
from matplotlib import pyplot as plt
from scipy.special import binom

from src import utils


def preselection(data, eta_min, min_size_warn=1000):
    mask = (data[0] > eta_min)
    pre_selection_size = mask.sum()
    if min_size_warn and pre_selection_size < min_size_warn:
        warnings.warn(f"Small dataset after pre-selection: {pre_selection_size}", RuntimeWarning)
    return data[mask]


# Pns

def get_Pn(eta, n, N, alpha_0, r, xi=0):
    eta = np.asarray(eta)

    def CNk(k):
        _numer = 2 * N * np.exp(-xi * (N - k) / N)
        _d1 = eta**2 * (N - k)**2
        _d2 = 2 * np.cosh(2 * r) * ((2 - eta) * N + eta * k) * eta * (N - k)
        _d3 = ((2 - eta) * N + eta * k)**2

        _sigma_inv_coef = eta * (N - k) / (_d1 + _d2 + _d3)
        _alpha_vec = np.asarray([np.conjugate(alpha_0), -alpha_0])
        _matrix = np.asarray([[
            eta * (N - k) * np.cosh(2 * r) + (2 - eta) * N + eta * k,
            -np.sinh(2 * r) * eta * (N - k)
        ], [
            -np.sinh(2 * r) * eta * (N - k),
            eta * (N - k) * np.cosh(2 * r) + (2 - eta) * N + eta * k
        ]])
        _expon = np.exp(_sigma_inv_coef * np.tensordot(
            np.tensordot(_alpha_vec, _matrix, axes=(0, 0)),
            np.conjugate(-_alpha_vec), axes=(0, 0)))
        return _numer / np.sqrt(_d1 + _d2 + _d3) * _expon
    adds = [binom(n, k) * (-1)**(n - k) * CNk(k) for k in range(n + 1)]
    return binom(N, n) * sum(adds)


def get_Pns(eta, N, alpha_0, r, xi=0):
    return [get_Pn(eta=eta, n=n, N=N, alpha_0=alpha_0, r=r, xi=xi) for n in range(N + 1)]


def mean_Pns(eta, N, alpha_0, r, xi=0):
    return [get_Pn(eta, n, N, alpha_0, r, xi=0).mean() for n in range(N + 1)]


# Mandel

def get_n_mean(alpha_0, r):
    return np.sinh(r)**2 + np.real(alpha_0)**2


def get_dn2_ord_mean(alpha_0, r):
    return np.sinh(r)**2 * np.cosh(2 * r) + np.real(alpha_0)**2 * (np.exp(-2 * r) - 1)


def get_Q(alpha_0, r):
    return get_dn2_ord_mean(alpha_0, r) / get_n_mean(alpha_0, r)


def Qout(alpha_0, r, eta_mean, eta2_mean, nu):
    Qin = get_Q(alpha_0, r)
    n_mean = get_n_mean(alpha_0, r)
    return eta2_mean * n_mean / (eta_mean * n_mean + nu) * Qin + (eta2_mean - eta_mean**2) * n_mean**2 / (eta_mean * n_mean + nu)


def mandel_array(Pn):
    N = np.asarray(Pn).shape[0]
    Pn = np.asarray([*Pn, 1 - np.sum(Pn)])
    k = np.arange(Pn.shape[0])
    c_mean = np.sum(k * Pn)
    c2_mean = np.sum(k**2 * Pn)
    dc2_mean = c2_mean - c_mean**2
    Q_B = N * dc2_mean / (c_mean * (N - c_mean)) - 1
    return Q_B


# Inequality

def _povmv_my(t, N):
    t = np.asarray(t)
    n = np.arange(N).reshape(-1, 1)
    povm = scipy.special.binom(N, n) * t**(N - n) * (1 - t)**n
    return povm.T if np.asarray(t).shape else povm.T[0]


def _dpovmv_my(t, N):
    t = np.asarray(t)
    n = np.arange(1, N).reshape(-1, 1)
    dpovm_0 = (N * t**(N - 1)).reshape(-1, 1)
    dpovm_1N = (scipy.special.binom(N, n) * ((N - n) * t**(N - n - 1) * (1 - t)**n - n * t**(N-n) * (1 - t)**(n - 1))).T
    dpovm = np.hstack([dpovm_0, dpovm_1N])
    return dpovm if np.asarray(t).shape else dpovm[0]


def _povmv(t, N):
    def povm(t, n, D=1):
        if n > 0:
            return math.comb(D, n) * t ** n * (1 - t) ** (D - n)
        else:
            return (1 - t) ** D
    return np.asarray([povm(t, j, N) for j in range(N)])


def _dpovmv(t, N):
    def dpovm(t, n, D=1):
        if n > 0:
            return math.comb(D, n) * (
                    n * t ** (n - 1) * (1 - t) ** (D - n) - (D - n) * t ** n * (1 - t) ** (D - n - 1)
            )
        else:
            return -D * (1 - t) ** (D - 1)
    return np.asarray([dpovm(t, j, N) for j in range(N)])


def _lambda_3d(t, tau, d):
    I = np.zeros(3)
    I[d] = 1
    Pi = _povmv(t, 3)
    dPi = _dpovmv(t, 3)
    Pi0 = _povmv(tau, 3)
    m = np.vstack((I, dPi, Pi0 - Pi))
    return (-1)**tau * np.linalg.det(m)


def err_3d(Pns, t, tau, S):
    Lambda = np.asarray([_lambda_3d(t, tau, d) for d in range(3)])
    return np.sqrt(np.dot(Lambda**2, Pns) - np.dot(Lambda, Pns)**2) / np.sqrt(S)


def _lbound_3d(Pns, t, tau):
    vPi = _povmv(t, 3)
    Lambda = [_lambda_3d(t, tau, d) for d in range(3)]
    return np.dot(Lambda, (Pns - vPi))


def violation_3d(Pns, S):
    epsilon = 0.005
    mu, t1, tau = max([
        max([[_lbound_3d(Pns, t1, 0), t1, 0] for t1 in np.arange(0, 1, epsilon)], key=lambda x: x[0]),
        max([[_lbound_3d(Pns, t1, 1), t1, 1] for t1 in np.arange(0, 1, epsilon)], key=lambda x: x[0]),
    ], key=lambda x: x[0])
    return mu, err_3d(Pns, t1, tau, S)


def _lambda_5D(t1: float, t2: float, tau: float, d: int):
    I = np.zeros(5)
    I[d] = 1
    Pi1 = _povmv(t1, 5)
    dPi1 = _dpovmv(t1, 5)
    Pi2 = _povmv(t2, 5)
    dPi2 = _dpovmv(t2, 5)
    Pi0 = _povmv(tau, 5)
    m = np.vstack((I, Pi1 - Pi0, Pi1 + dPi1 - Pi0, Pi2 - Pi0, Pi2 + dPi2 - Pi0))
    return (-1) ** tau * np.linalg.det(m)


def err_5d(Pns, t1, t2, tau, S):
    Lambda = np.asarray([_lambda_5D(t1, t2, tau, d) for d in range(5)])
    return np.sqrt(np.dot(Lambda**2, Pns) - np.dot(Lambda, Pns)**2) / np.sqrt(S)


def lbound5D(Pns, t1: float, t2: float, tau: float):
    vPi = _povmv(t1, 5)
    Lambda = [_lambda_5D(t1, t2, tau, d) for d in range(5)]
    return np.dot(Lambda, (Pns - vPi))


def violation_5d(Pns, S):
    epsilon = 0.01
    mu, t1, t2, tau = max([
        max([[lbound5D(Pns, t1, t2, 0), t1, t2, 0] for t1 in np.arange(0, 1, epsilon)
             for t2 in np.arange(0, 1, epsilon)], key=lambda x: x[0]),
        max([[lbound5D(Pns, t1, t2, 1), t1, t2, 1] for t1 in np.arange(0, 1, epsilon)
             for t2 in np.arange(0, 1, epsilon)], key=lambda x: x[0]),
    ], key=lambda x: x[0])
    return mu, err_5d(Pns, t1, t2, tau, S)


def lbound2D(Pns, t):
    Pns = np.asarray(Pns)
    vPi = _povmv_my(t, 2)
    Lambda = [(-1) * _dpovmv_my(t, 2)[1], _dpovmv_my(t, 2)[0]]
    return np.dot(Lambda, (Pns - vPi))


def err_2d(Pns, t, S):
    Lambda = np.asarray([(-1) * _dpovmv_my(t, 2)[1], _dpovmv_my(t, 2)[0]])
    return np.sqrt(np.dot(Lambda**2, Pns) - np.dot(Lambda, Pns)**2) / np.sqrt(S)


def violation_2d(Pns, S=1e6):
    epsilon = 0.01
    m, t = max([[lbound2D(Pns, t1), t1] for t1 in np.arange(0, 1, epsilon)], key=lambda x: x[0])
    return m, err_2d(Pns, t, S)


class NonclassicalityPlot():
    def __init__(self, dim_scale=(100, 1)):
        fig, ax = plt.subplots(1, 1, figsize=(4, 3))
        ax.set_xlabel('Wind-driven shift $s$ (cm)')
        ax.set_ylabel('Maximum violation')
        self.dim_scale = dim_scale
        self.fig = fig
        self.ax = ax
        self.line_color_id = 1
        
        self.eta_d = lambda length_km: 0.8 * 10**(-0.1 * length_km / 10)
        self.eta_min = 0.1
        self.nu = 0
        self.r = 0.59
        self.alpha_0 = 1.15

    def plot(self, channel_name, aperture_radius, *, channel_length_km, xlim=(0, 29)):
        df = utils.load_data(channel_name, aperture_radius)
        df *= self.eta_d(channel_length_km)
    
        pre_sel_data = preselection(df, self.eta_min)
    
        Q = Qout(self.alpha_0, self.r, pre_sel_data.mean(axis=0), (pre_sel_data**2).mean(axis=0), self.nu)
        QB2 = [mandel_array(mean_Pns(pre_sel_data[t], N=2, alpha_0=self.alpha_0, r=self.r)[:-1]) for t in df.columns]
        QB3 = [mandel_array(mean_Pns(pre_sel_data[t], N=3, alpha_0=self.alpha_0, r=self.r)[:-1]) for t in df.columns]
        QB5 = [mandel_array(mean_Pns(pre_sel_data[t], N=5, alpha_0=self.alpha_0, r=self.r)[:-1]) for t in df.columns]
    
    
        E2, E2_e = np.asarray([violation_2d(mean_Pns(pre_sel_data[t], N=2, alpha_0=self.alpha_0, r=self.r)[:-1], S=1e6) for t in df.columns]).T
        E3, E3_e = np.asarray([violation_3d(mean_Pns(pre_sel_data[t], N=3, alpha_0=self.alpha_0, r=self.r)[:-1], S=1e6) for t in df.columns]).T
        E5, E5_e = np.asarray([violation_5d(mean_Pns(pre_sel_data[t], N=5, alpha_0=self.alpha_0, r=self.r)[:-1], S=1e6) for t in df.columns]).T

        scaled_windshifts = self.dim_scale[0] * df.columns
        self.ax.plot(*utils.smooth(scaled_windshifts, E2, 3), label=f"E2", c="#402602", ls=':')
        self.ax.plot(*utils.smooth(scaled_windshifts, E3, 3), label=f"E3", c="#542120", ls='--')
        self.ax.plot(*utils.smooth(scaled_windshifts, E5, 3), label=f"E5", c="#052530", ls='-')
    
        self.ax.fill_between(scaled_windshifts, E2 - E2_e, E2 + E2_e, alpha=0.2, color=utils.LINE_COLORS[2])
        self.ax.fill_between(scaled_windshifts, E3 - E3_e, E3 + E3_e, alpha=0.2, color=utils.LINE_COLORS[1])
        self.ax.fill_between(scaled_windshifts, E5 - E5_e, E5 + E5_e, alpha=0.2, color=utils.LINE_COLORS[0])
    
        Q_max = utils.get_intersect(scaled_windshifts, Q)
        QB2_max = utils.get_intersect(scaled_windshifts, QB2)
        QB3_max = utils.get_intersect(scaled_windshifts, QB3)
        QB5_max = utils.get_intersect(scaled_windshifts, QB5)
    
        ylim = self.ax.get_ylim()
    
        self.ax.vlines(QB2_max, *ylim, color='k', ls=':', alpha=0.7, lw=1.5)
        self.ax.vlines(QB3_max, *ylim, color='k', ls='--', alpha=0.7, lw=1.5)
        self.ax.vlines(QB5_max, *ylim, color='k', alpha=0.7, lw=1.5)
    
        self.ax.vlines(Q_max, *ylim, color='k', ls='-.', alpha=0.7, lw=1.5)
        self.ax.set_ylim(*ylim)
    
        self.ax.plot(self.ax.get_xlim(), [0, 0], c='k', alpha=1, lw=0.5, antialiased=None, snap=True)
        self.ax.set_xlim(*xlim)
    
        ax_t = self.ax.twiny()
        ax_t.set_xlim(self.ax.get_xlim())
        ax_t.set_xticks([Q_max, QB5_max, QB3_max, QB2_max])
        ax_t.set_xticklabels([r"$Q$", r"$Q_\mathrm{5}$", r" $Q_\mathrm{3}$", r"$Q_\mathrm{2}$"])
    

    def savefig(self, file_path, **kwargs):
        self.fig.tight_layout()
        kwargs = {**utils.SAVE_KWARGS, **kwargs}
        self.fig.savefig(file_path, **kwargs)


==> anc/src/utils.py <==
import math
from pathlib import Path
# from functools import lru_cache

import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
import scipy
from scipy.ndimage import gaussian_filter1d
from scipy.interpolate import interp1d


LINE_MAIN_COLOR = "#363649"
LINE_COLORS = ["#16a9da", "#fe6361", "#ea8b06", "#9430b0", "#f7ca49", "#7d7059"]
SAVE_KWARGS = {"format": "pdf", "dpi": 300, "bbox_inches": "tight", "pad_inches": 0.005}

plt.rcParams['axes.axisbelow'] = True
plt.rcParams["font.family"] = "DejaVu Serif"
plt.rcParams["font.serif"] = "STIX"
plt.rcParams["mathtext.fontset"] = "dejavuserif"


# @lru_cache()
def load_data(channel_name, aperture_size):
    file_name = "aperture_" + str(aperture_size).replace(".", "_") + '.csv'
    path = Path('data') / channel_name / file_name
    df = pd.read_csv(path)
    df.columns = [float(c) for c in df.columns]
    return df


def get_apertures(channel_name):
    apertures = []
    for file in (Path('data') / channel_name).glob('*.csv'):
        if '.raw' in file.name or '.adhoc' in file.name:
            continue
        a = float(file.name[9:-4].replace('_', '.'))
        apertures.append(a)
    apertures.sort()
    return apertures


def hist(transmittance, bins=200, smooth=1, restore_scale=(200, 200), restore_shift=(0, 1)):
    density, bin_edges = np.histogram(transmittance, bins=bins, density=True)
    eta = (bin_edges[1:] + bin_edges[:-1]) / 2
    smoothed = scipy.ndimage.gaussian_filter1d(density, smooth)
    restore_shift = (0.9 * np.min(transmittance), np.max(transmittance))
    mask = 2 / (1 + np.exp(-restore_scale[0] * (eta - restore_shift[0]))) / (1 + np.exp(restore_scale[1] * (eta - restore_shift[1]))) - 1
    restored = smoothed * mask
    return eta, restored


def smooth(x, y, smooth, num=100):
    x = np.asarray(x)
    y = np.asarray(y)
    nan_mask = np.isnan(x)
    x = x[~nan_mask]
    y = y[~nan_mask]
    t = np.linspace(x[0], x[-1], num=num)
    values = interp1d(x, y)(t)
    return t, gaussian_filter1d(values, smooth)


def round_n(x, n):
    if x == 0:
        return 0
    return round(x, -int(math.floor(math.log10(abs(x)))) + (n - 1))


def pearson_df(df, df2=None):
    df2 = df if df2 is None else df2
    return [scipy.stats.pearsonr(df[0], df2[i])[0] for i in df.columns]


def get_intersect(x, y, y_line=0):
    x = np.asarray(x)
    y = np.asarray(y)
    ascending = sum([(y2-y0)/(x2-x0) for x2, x0, y2, y0 in zip(x[2:], x, y[2:], y)]) > 0
    try:
        mask = y < y_line if ascending else y > y_line
        van_index = np.nonzero(mask)[0][-1]
    except IndexError:
        return np.nan
    if van_index == 0 or van_index == (len(x) - 1):
        return np.nan
    x2, x1, y2, y1 = x[van_index + 1], x[van_index], y[van_index + 1], y[van_index]
    k = (y2 - y1) / (x2 - x1)
    return (y_line - y1) / k + x1

